Recursion Relations for Anomalous Dimensions in the 6d $(2,0)$ Theory

We derive recursion relations for the anomalous dimensions of double-trace operators occurring in the conformal block expansion of four-point stress tensor correlators in the 6d $(2,0)$ theory, which encode higher-derivative corrections to supergravity in $AdS_7 \times S^4$ arising from M-theory. As a warm-up, we derive analogous recursion relations for four-point functions of scalar operators in a toy non-supersymmetric 6d conformal field theory.

==> 6drecursion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    979169,      27229]
NotebookOptionsPosition[    958300,      26570]
NotebookOutlinePosition[    958749,      26587]
CellTagsIndexPosition[    958706,      26584]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.750324639443998*^9, 3.7503246410726514`*^9}, 
   3.75258564572367*^9},
 ExpressionUUID -> "fc1df5f9-089c-4c10-a3b5-754de37e7567"],

Cell[CellGroupData[{

Cell["6D Recursion Relations", "Title",
 CellChangeTimes->{{3.756721113612624*^9, 3.7567211152283382`*^9}, {
  3.756721145314829*^9, 3.7567211462109528`*^9}, {3.7573992367270823`*^9, 
  3.757399237078668*^9}},ExpressionUUID->"f313e1df-663e-41ca-b2f7-\
d365707cbdf3"],

Cell["", "Text",ExpressionUUID->"8100e996-7ad2-4a18-b29c-6ee422335fbd"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["1. Toy Model with General ", "Chapter"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  ExpressionUUID -> "6f6d6171-7225-4d2c-83fb-851c450d05c0"]
}], "Subtitle",
 CellChangeTimes->{{3.756721188536605*^9, 3.75672119005657*^9}, {
  3.7567212202629423`*^9, 3.7567212528374357`*^9}, {3.7567261895127974`*^9, 
  3.756726205839917*^9}, {3.757401590436315*^9, 3.757401601683834*^9}, {
  3.7574254611144457`*^9, 3.7574254844462767`*^9}, {3.7578748728315754`*^9, 
  3.757874874223668*^9}},
 ExpressionUUID -> "4e37cdc9-3e0a-41d6-9262-eff02d93fab5"],

Cell[TextData[{
 "\nCan evaluate \[OpenCurlyQuote]Definitions\[CloseCurlyQuote] cell and go \
directly to \[OpenCurlyQuote]Solve for Anomalous Dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "067d887a-c57b-4c46-8e03-94a94cc0614c"],
 " for General Spin-L Truncation for General ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],ExpressionUUID->
  "5a35322a-a3b7-481b-b7bb-ecac8c3e0c3d"],
 " \[CloseCurlyQuote]"
}], "Text",
 CellChangeTimes->{{3.756721263749604*^9, 3.7567212944754343`*^9}, 
   3.7567214320370407`*^9, 3.7567415289690847`*^9, {3.757188359159624*^9, 
   3.757188360656153*^9}, {3.757425468049759*^9, 3.757425468863119*^9}, {
   3.757925724245007*^9, 
   3.757925741972027*^9}},ExpressionUUID->"59bba6a3-d620-4fe4-85e3-\
c993f0002c5e"],

Cell[CellGroupData[{

Cell["1.1   Definitions", "Section",
 CellChangeTimes->{{3.753517354219046*^9, 3.7535173570827703`*^9}, {
  3.7537119433590508`*^9, 3.7537119451676607`*^9}, {3.754165490349205*^9, 
  3.7541654917634225`*^9}, {3.756720980723263*^9, 3.7567209817231827`*^9}, {
  3.756721985272152*^9, 
  3.756721985864265*^9}},ExpressionUUID->"9172d089-0b90-4f7a-96ad-\
471998a44c7d"],

Cell["", "Text",ExpressionUUID->"7e849e2f-c566-46e7-8fcb-f916ecfa87db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "for", " ", "simplicity", " ", "we", " ", "write", " ", "the", " ", 
    "scaling", " ", "dimensions", " ", 
    SubscriptBox["\[CapitalDelta]", "0"], " ", "as", " ", "\[CapitalDelta]", 
    " ", "in", " ", "this", " ", "notebook"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
   "note", " ", "that", " ", "we", " ", "will", " ", "use", " ", "the", " ", 
    "variables", " ", 
    RowBox[{"(", 
     RowBox[{"x", ",", "z"}], ")"}], " ", "instead", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{"z", ",", "zb"}], ")"}], " ", "compared", " ", "to", " ", "the", 
    " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"conformal", " ", "blocks"}], ",", " ", 
    RowBox[{"given", " ", "as", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["G", "DO"], ")"}], 
      RowBox[{"\[CapitalDelta]", ",", "l"}]], " ", "in", " ", "appendix", " ",
      "A", " ", "of", " ", "the", " ", 
     RowBox[{"paper", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "l_", ",", "x_", ",", "z_", ",", 
      "\[CapitalDelta]12_", ",", "\[CapitalDelta]34_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
       "0", ",", "0", ",", "x", ",", "z", ",", "\[CapitalDelta]1", ",", "l", 
        ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"l", "+", "3"}], 
        RowBox[{"l", "+", "1"}]], 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "x", ",", "z", ",", 
         "\[CapitalDelta]1", ",", "l", ",", "\[CapitalDelta]12", ",", 
         "\[CapitalDelta]34"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalDelta]1", "-", "4"}], 
        RowBox[{"\[CapitalDelta]1", "-", "2"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "-", "\[CapitalDelta]12"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "+", "\[CapitalDelta]12"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "+", "\[CapitalDelta]34"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "-", "\[CapitalDelta]34"}], 
          ")"}]}], 
        RowBox[{"16", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "-", "1"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]1", "+", "l"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "+", "1"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "x", ",", "z", ",", "\[CapitalDelta]1", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "+", "3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "-", "l", "-", "\[CapitalDelta]12", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "-", "l", "+", "\[CapitalDelta]12", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "-", "l", "+", "\[CapitalDelta]34", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "-", "l", "-", "\[CapitalDelta]34", "-", "4"}], 
          ")"}]}], 
        RowBox[{"16", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "l", "-", "5"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]1", "-", "l", "-", "4"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "l", "-", "3"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "2", ",", "x", ",", "z", ",", "\[CapitalDelta]1", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]1", "-", "4"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"l", "+", "3"}], ")"}], 
       FractionBox[
        RowBox[{"\[CapitalDelta]12", " ", "\[CapitalDelta]34"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "+", "l", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "l", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]1", "-", "l", "-", "6"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "1", ",", "x", ",", "z", ",", "\[CapitalDelta]1", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}]}], 
     ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "x_", ",", "z_", ",", "\[CapitalDelta]1_", ",", 
      "l_", ",", "\[CapitalDelta]12_", ",", "\[CapitalDelta]34_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", " ", "z"}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]1", "-", "l"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "z"}], ")"}], "3"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"-", "1"}], "2"], "x"}], ")"}], "l"], 
          SuperscriptBox["x", 
           RowBox[{"a", "+", "3"}]], 
          SuperscriptBox["z", "b"], " ", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]1", "+", "l", "-", "\[CapitalDelta]12"}], 
               ")"}]}], "+", "a"}], ",", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]1", "+", "l", "+", "\[CapitalDelta]34"}], 
               ")"}]}], "+", "a"}], ",", 
            RowBox[{"\[CapitalDelta]1", "+", "l", "+", 
             RowBox[{"2", "a"}]}], ",", "x"}], "]"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]1", "-", "l", "-", "\[CapitalDelta]12"}], 
               ")"}]}], "-", "3", "+", "b"}], ",", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]1", "-", "l", "+", "\[CapitalDelta]34"}], 
               ")"}]}], "-", "3", "+", "b"}], ",", 
            RowBox[{"\[CapitalDelta]1", "-", "l", "-", "6", "+", 
             RowBox[{"2", "b"}]}], ",", "z"}], "]"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"-", "1"}], "2"], "z"}], ")"}], "l"], 
           SuperscriptBox["z", 
            RowBox[{"a", "+", "3"}]], 
           SuperscriptBox["x", "b"], " ", 
           RowBox[{"f", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]1", "+", "l", "-", "\[CapitalDelta]12"}], 
                ")"}]}], "+", "a"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]1", "+", "l", "+", "\[CapitalDelta]34"}], 
                ")"}]}], "+", "a"}], ",", 
             RowBox[{"\[CapitalDelta]1", "+", "l", "+", 
              RowBox[{"2", "a"}]}], ",", "z"}], "]"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]1", "-", "l", "-", "\[CapitalDelta]12"}], 
                ")"}]}], "-", "3", "+", "b"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]1", "-", "l", "+", "\[CapitalDelta]34"}], 
                ")"}]}], "-", "3", "+", "b"}], ",", 
             RowBox[{"\[CapitalDelta]1", "-", "l", "-", "6", "+", 
              RowBox[{"2", "b"}]}], ",", "x"}], "]"}]}], ")"}]}], ")"}]}], 
      ")"}], "//", "Simplify"}]}], "    ", 
   RowBox[{"(*", 
    RowBox[{"f", " ", "are", " ", "2", "F1", " ", "hypergeometrics"}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "to", " ", "set", " ", "apart", " ", "the", " ", "bosonic", " ", "theory",
      " ", "from", " ", "the", " ", "supersymmetric", " ", "theory", " ", 
     "we", " ", "add", " ", 
     RowBox[{"a", " ", "'"}], 
     RowBox[{"b", "'"}], " ", "to", " ", "function", " ", "and", " ", 
     "variable", " ", "names", " ", "in", " ", "the", " ", "following"}], 
    "*)"}], "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bb", "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"n", "<", "0"}], ")"}]}], ":=", "0"}], "          ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Bb", "=", 
      RowBox[{"anomalous", " ", "dimension", " ", "\[Times]", " ", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}]}], ",", " ", 
     RowBox[{"b", " ", "for", " ", "bosonic"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "conventions", " ", "for", " ", "writing", " ", "the", " ", 
     "hypergeometrics"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"\[Beta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[Beta]", "2"], ",", 
      FractionBox["\[Beta]", "2"], ",", "\[Beta]", ",", "z"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]t", "[", 
     RowBox[{"\[Beta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"Gamma", "[", "\[Beta]", "]"}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["\[Beta]", "2"], "]"}], "2"]]}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox["\[Beta]", "2"], ",", 
       FractionBox["\[Beta]", "2"], ",", "1", ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "definition", " ", "of", " ", "inner", " ", "product", " ", "we", " ", 
     "will", " ", "use", " ", "for", " ", "derivation", " ", "of", " ", 
     "recursion", " ", "relation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIb", "[", 
     RowBox[{"m_", ",", "m1_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], 
         RowBox[{"m", "-", "\[CapitalDelta]", "+", "3"}]], 
        SuperscriptBox["x", 
         RowBox[{"m1", "-", "\[CapitalDelta]", "+", "5"}]]], 
       RowBox[{"\[Kappa]t", "[", 
        RowBox[{
         RowBox[{"2", "m"}], ",", "x"}], "]"}], " ", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "m1"}], ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "replacement", " ", "rule", " ", "to", " ", "avoid", " ", "Gamma", " ", 
      "functions", " ", "with", " ", "non"}], "-", 
     RowBox[{"integer", " ", "arguments"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GammaReplace", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"b__", "+", "l", "+", "n"}], "]"}], "/;", 
         RowBox[{"(", 
          RowBox[{"b", "\[NotElement]", "Integers"}], ")"}]}], "->", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "l"}], "-", 
            RowBox[{"2", " ", "n"}]}]], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "b"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "n"}], ")"}]}]}], ")"}], "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "b", "+", "l", "+", "n"}], ")"}], 
          "!"}]]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"b__", "+", "n"}], "]"}], "/;", 
         RowBox[{"(", 
          RowBox[{"b", "\[NotElement]", "Integers"}], ")"}]}], "->", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "n"}]}]], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "b"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "b"}]}], ")"}]}], "+", "n"}], ")"}], 
          "!"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SuperscriptBox["A", 
      RowBox[{"(", "0", ")"}]], ",", " ", 
     RowBox[{
     "is", " ", "derived", " ", "in", " ", "following", " ", "section"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Afreeb", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", 
         RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"3", "+", "l", "+", "n"}], ",", 
         RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", "l", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "3", "+", "n"}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "1", "+", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "5", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", "n"}], 
        "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]"}], "-", "6", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "n"}], ")"}]}]}], ")"}], "!"}]}], ")"}], 
     "      ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"for", " ", "l"}], "..."}], "even"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "..."}], 
         RowBox[{"odd", ":", " ", "Afreeb"}]}], "=", "0"}]}], 
      "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.734778533555511*^9, 3.734778832822536*^9}, {
   3.7347788732525806`*^9, 3.734779131545034*^9}, {3.734779509231303*^9, 
   3.734779725917823*^9}, {3.734779761612212*^9, 3.734779912503893*^9}, {
   3.734780013794236*^9, 3.73478001464997*^9}, {3.734780050334803*^9, 
   3.7347800606145563`*^9}, 3.7347801080214148`*^9, 3.734861310533942*^9, {
   3.7348613813234663`*^9, 3.734861403585647*^9}, {3.73486144166803*^9, 
   3.734861444731613*^9}, {3.734861504902248*^9, 3.7348615056385117`*^9}, {
   3.734861791201662*^9, 3.7348617932409573`*^9}, {3.734861944699787*^9, 
   3.734861967097084*^9}, {3.734862761081944*^9, 3.7348627687458973`*^9}, {
   3.7348628871732063`*^9, 3.734862906944725*^9}, {3.734862993896896*^9, 
   3.734863014918868*^9}, 3.734863099131154*^9, {3.7348631294100122`*^9, 
   3.734863238676614*^9}, {3.734863283667534*^9, 3.7348632928032103`*^9}, {
   3.734864869831889*^9, 3.734864873272497*^9}, {3.734865818882601*^9, 
   3.734865821212315*^9}, {3.7348659292879953`*^9, 3.7348659334153357`*^9}, {
   3.7350395728367*^9, 3.735039576371059*^9}, {3.735040116978904*^9, 
   3.7350401306416903`*^9}, 3.735040293114558*^9, {3.735040347096405*^9, 
   3.735040348871964*^9}, {3.735049066769755*^9, 3.735049067241582*^9}, 
   3.738916804636035*^9, {3.738916933134576*^9, 3.7389171238735356`*^9}, {
   3.738918341733156*^9, 3.73891834499629*^9}, 3.7389310190517597`*^9, {
   3.738932055334364*^9, 3.7389320583106594`*^9}, {3.7389321064981117`*^9, 
   3.7389321682148294`*^9}, {3.7389322659449606`*^9, 
   3.7389323117238007`*^9}, {3.7389330760092163`*^9, 3.7389330765279207`*^9}, 
   3.73926688793876*^9, {3.739268964224917*^9, 3.739268964720379*^9}, {
   3.739269018415511*^9, 3.73926901867113*^9}, {3.7392690676447277`*^9, 
   3.739269067861335*^9}, {3.739269128225397*^9, 3.739269155816958*^9}, {
   3.739269230412775*^9, 3.7392692396930017`*^9}, {3.739269341104361*^9, 
   3.739269342783195*^9}, 3.739269389645767*^9, {3.739269427467634*^9, 
   3.739269434890299*^9}, {3.739269473825391*^9, 3.739269488512286*^9}, {
   3.739269556733423*^9, 3.739269557917163*^9}, 3.7392697494133577`*^9, {
   3.739270407550289*^9, 3.739270417893128*^9}, {3.7392706777047997`*^9, 
   3.739270677874298*^9}, {3.739274050348227*^9, 3.739274051538714*^9}, {
   3.739274221778822*^9, 3.7392742445853643`*^9}, {3.739274600705493*^9, 
   3.739274715451776*^9}, {3.739274836582019*^9, 3.739274868924049*^9}, 
   3.739276358392449*^9, {3.73927641640522*^9, 3.7392764664907017`*^9}, {
   3.73927825178228*^9, 3.7392782542455473`*^9}, {3.739278533209469*^9, 
   3.7392785451204567`*^9}, {3.73928003489881*^9, 3.739280047096857*^9}, {
   3.7392809481750317`*^9, 3.739281003556068*^9}, {3.739281033594571*^9, 
   3.739281137021286*^9}, {3.739281345611903*^9, 3.739281356627202*^9}, {
   3.739517144053809*^9, 3.739517160989522*^9}, {3.7395178258422613`*^9, 
   3.739517833129487*^9}, {3.7395179883383427`*^9, 3.739518097542035*^9}, {
   3.739518732832869*^9, 3.739518741136444*^9}, {3.7395188028930597`*^9, 
   3.739518803676957*^9}, {3.739518958622491*^9, 3.739518958862256*^9}, {
   3.739527895674239*^9, 3.739527900113357*^9}, {3.739535018796447*^9, 
   3.739535019124786*^9}, 3.739536779908297*^9, {3.739536955986788*^9, 
   3.739536957194593*^9}, 3.739537358262801*^9, {3.739537397460455*^9, 
   3.7395374287541943`*^9}, {3.739618439151977*^9, 3.7396184402474947`*^9}, {
   3.739619003308938*^9, 3.739619029340312*^9}, {3.739838809644704*^9, 
   3.739838814857726*^9}, {3.7398388906998415`*^9, 3.7398389464489956`*^9}, {
   3.7398390022321296`*^9, 3.739839476835015*^9}, {3.7398453850008507`*^9, 
   3.7398453941366324`*^9}, {3.7400852088067975`*^9, 3.740085219383754*^9}, {
   3.740167416577319*^9, 3.740167423232518*^9}, 3.7415051099570894`*^9, {
   3.7415162038771667`*^9, 3.7415162087393713`*^9}, 3.741516241326698*^9, {
   3.741516294159337*^9, 3.741516304239544*^9}, 3.74341756634969*^9, {
   3.7461826169249644`*^9, 3.7461826359040813`*^9}, {3.746275537153881*^9, 
   3.746275577875551*^9}, {3.7462757076483555`*^9, 3.746275712792405*^9}, {
   3.7462769129189816`*^9, 3.7462769189954786`*^9}, {3.746277034286652*^9, 
   3.7462774368718147`*^9}, 3.7462777976079445`*^9, {3.7463713465664625`*^9, 
   3.7463714238111725`*^9}, {3.74637149084575*^9, 3.746371496394553*^9}, {
   3.750162706304105*^9, 3.7501627503066387`*^9}, {3.7501627983923187`*^9, 
   3.750162801497691*^9}, {3.75016303050926*^9, 3.75016304865973*^9}, {
   3.750165720084571*^9, 3.7501657206044283`*^9}, {3.750168085108617*^9, 
   3.750168085350136*^9}, {3.7503247386242504`*^9, 3.750324738992497*^9}, 
   3.750664496452093*^9, {3.751625888771068*^9, 3.751625930926799*^9}, {
   3.752234011500119*^9, 3.752234017267498*^9}, {3.752487081885675*^9, 
   3.752487082740302*^9}, {3.752489786547874*^9, 3.752489817481821*^9}, {
   3.7525028453721647`*^9, 3.7525028472194157`*^9}, {3.752585073929399*^9, 
   3.752585074259143*^9}, {3.752591864026429*^9, 3.752592013970211*^9}, {
   3.754147344345333*^9, 3.754147345071665*^9}, {3.7559600347802057`*^9, 
   3.755960063794361*^9}, 3.7559612336842327`*^9, {3.755961613909356*^9, 
   3.755961621428339*^9}, 3.7559617714055567`*^9, {3.755963810682729*^9, 
   3.755963842601581*^9}, {3.755963921678491*^9, 3.755963924453547*^9}, {
   3.756542678796012*^9, 3.756542804248211*^9}, 3.75655146012249*^9, {
   3.756566761165749*^9, 3.756566764388596*^9}, {3.756567199038418*^9, 
   3.756567206282296*^9}, {3.756722110309366*^9, 3.756722177992277*^9}, {
   3.7567223000105963`*^9, 3.756722356215239*^9}, {3.7567229781767673`*^9, 
   3.756722986574163*^9}, {3.756723174286372*^9, 3.756723188548148*^9}, 
   3.7567233048463306`*^9, 3.756723482500661*^9, {3.7571884021674175`*^9, 
   3.7571885120622845`*^9}, 3.7571886909311113`*^9, {3.7571888107581205`*^9, 
   3.7571888901266775`*^9}, {3.757399436725564*^9, 3.757399476444109*^9}, {
   3.757399510465527*^9, 3.757399535240383*^9}, {3.757425504311047*^9, 
   3.757425594417017*^9}, {3.7576742835092688`*^9, 3.757674295174953*^9}, {
   3.757771175369809*^9, 3.7577711817178288`*^9}, {3.7577712836834917`*^9, 
   3.757771297043219*^9}, {3.7579213818416643`*^9, 3.757921418735154*^9}, {
   3.757921644633931*^9, 3.757921660144843*^9}, 3.757925289940741*^9},
 ExpressionUUID -> "34e53de4-6975-43c8-a8b0-298816a30ac7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.2   Free Disconnected Contribution ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["A", 
      RowBox[{"(", "0", ")"}]], ")"}], 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],
  ExpressionUUID -> "37f92588-d11f-4000-af7b-b1805bf29259"]
}], "Section",
 CellChangeTimes->{{3.753517374977601*^9, 3.7535173903050632`*^9}, 
   3.756551527816284*^9, {3.7567209836671047`*^9, 3.7567209842590523`*^9}, {
   3.756721986791802*^9, 3.7567219870959263`*^9}, {3.756722031653617*^9, 
   3.756722034261462*^9}, {3.757874918271778*^9, 3.757874920015213*^9}},
 ExpressionUUID -> "f8e4de95-0784-4027-ae9c-ddf38a75bd4d"],

Cell["", "Text",
 ExpressionUUID -> "896b7267-7685-41e4-a9b1-e34ff7031cad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Fb", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", "z"}], ")"}], "\[CapitalDelta]"]], "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], ")"}], "\[CapitalDelta]"]]}], 
    ")"}]}], "    ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"free", " ", "disconnected", " ", "part", " ", "of", " ", "4"}], 
     "-", 
     RowBox[{"pt", " ", "correlator"}]}], ",", " ", 
    RowBox[{
    "its", " ", "CPW", " ", "expansion", " ", "gives", " ", "the", " ", 
     "leading", " ", "contribution", " ", "to", " ", "the", " ", "OPE", " ", 
     "coefficients"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "free", " ", "OPE", " ", "coefficients", " ", "are", " ", 
     "calculated", " ", "from", " ", "the", " ", "CPW", " ", "expansion", " ",
      "in", " ", 
     RowBox[{"CoeffListFreeMNb", "[", 
      RowBox[{"\[CapitalDelta]", ",", "max"}], "]"}]}], ",", " ", 
    RowBox[{"where", " ", "the", " ", 
     SuperscriptBox["A", 
      RowBox[{"(", "0", ")"}]], " ", "are", " ", "given", " ", "in", " ", 
     "terms", " ", "of", " ", "m", " ", "and", " ", "n", " ", "and", " ", 
     "we", " ", "take", " ", "the", " ", "sum", " ", "up", " ", "to", " ", 
     "n"}], ",", 
    RowBox[{"m", "=", 
     RowBox[{"max", "+", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "m", " ", "and", " ", "n", " ", "are", " ", "related", " ", "to", " ", 
     "the", " ", "scaling", " ", "dimension", " ", "\[CapitalDelta]", " ", 
     "and", " ", "the", " ", "spin", " ", "l", " ", 
     RowBox[{"as", ":", " ", "\[CapitalDelta]"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "n"}], "+", "l", "+", 
      RowBox[{"2", 
       SubscriptBox["\[CapitalDelta]", "0"], " ", "and", " ", "l"}]}], "=", 
     RowBox[{"m", "-", "n"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffListFreeMNb", "[", 
   RowBox[{"\[CapitalDelta]1_", ",", "maximum_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CoeffListFreeMNb", "[", 
    RowBox[{"\[CapitalDelta]1", ",", "maximum"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "=", "\[CapitalDelta]1"}], ",", 
       RowBox[{"Max", "=", "maximum"}]}], "}"}], ",", "     ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"max", "=", "Max"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G1b", "[", 
        RowBox[{"\[CapitalDelta]", ",", "x", ",", "z"}], "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Cb", "[", 
           RowBox[{"m", ",", "n"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"m", "-", "n"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m", "-", "n"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"m", "+", "n", "+", 
                RowBox[{"2", "\[CapitalDelta]"}]}], ",", 
               RowBox[{"m", "-", "n"}], ",", "x", ",", "z", ",", "0", ",", 
               "0"}], "]"}]}], "/.", 
            RowBox[{"f", "\[Rule]", "Hypergeometric2F1"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{"max", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "n", ",", 
           RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Part1", "[", "\[CapitalDelta]", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", " ", "z"}], ")"}], "\[CapitalDelta]"]], 
            RowBox[{"G1b", "[", 
             RowBox[{"\[CapitalDelta]", ",", "x", ",", "z"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "max"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Part2", "[", "\[CapitalDelta]", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Fb", "[", 
             RowBox[{"\[CapitalDelta]", ",", "x", ",", "z"}], "]"}], "-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", " ", "z"}], ")"}], "\[CapitalDelta]"]]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "max"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        StyleBox[
         RowBox[{"EqG", 
          StyleBox["b",
           FontWeight->"Plain"]}]], "[", "\[CapitalDelta]", "]"}], "=", 
       RowBox[{
        RowBox[{"Part1", "[", "\[CapitalDelta]", "]"}], "-", 
        RowBox[{"Part2", "[", "\[CapitalDelta]", "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CoeffList0b", "=", 
       RowBox[{
        RowBox[{"SolveAlways", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"EqGb", "[", "\[CapitalDelta]", "]"}], ")"}], "\[Equal]", 
           "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "z"}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"PosCb", "=", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"CoeffList0b", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "CoeffList0b", "]"}]}], "}"}]}], "]"}], 
           "/.", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a_", "+", 
              RowBox[{"b_", " ", 
               RowBox[{"Cb", "[", 
                RowBox[{"c_", ",", "d_"}], "]"}]}]}], ")"}], "\[Rule]", 
            "A"}]}], "/.", 
          RowBox[{
           RowBox[{"b_", " ", 
            RowBox[{"Cb", "[", 
             RowBox[{"c_", ",", "d_"}], "]"}]}], "\[Rule]", "A"}]}], ",", 
         "A"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Delete", "[", 
       RowBox[{"CoeffList0b", ",", "PosCb"}], "]"}]}]}], " ", 
    RowBox[{"(*", 
     RowBox[{
     "only", " ", "output", " ", "the", " ", "coefficients", " ", "which", 
      " ", "are", " ", "solved", " ", "for"}], "*)"}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7348632948411627`*^9, 3.7348632962646027`*^9}, {
   3.7348649515957413`*^9, 3.734864952218637*^9}, {3.734865033982704*^9, 
   3.734865042782642*^9}, {3.7348650950998383`*^9, 3.734865200071279*^9}, {
   3.7348652318218307`*^9, 3.734865288812255*^9}, {3.734865385384741*^9, 
   3.734865518472513*^9}, {3.734865651651775*^9, 3.734865653530464*^9}, {
   3.734865683946719*^9, 3.734865759517597*^9}, {3.735040479121924*^9, 
   3.735040480449543*^9}, 3.753519321205843*^9, {3.753521773303877*^9, 
   3.753521780559469*^9}, {3.753521854348136*^9, 3.753521924319399*^9}, {
   3.753522039601763*^9, 3.7535220606246567`*^9}, {3.7540387749223623`*^9, 
   3.754038877307564*^9}, {3.754151457266108*^9, 3.7541514577849483`*^9}, 
   3.754154500331217*^9, {3.754154751938167*^9, 3.754154770865348*^9}, 
   3.754154960369577*^9, {3.754155000293807*^9, 3.754155002125106*^9}, 
   3.754166131833323*^9, {3.754166174655533*^9, 3.7541661935245996`*^9}, {
   3.75416649238828*^9, 3.7541664965058756`*^9}, {3.7541666440621605`*^9, 
   3.7541666474209766`*^9}, 3.7541671026841726`*^9, {3.755851441807166*^9, 
   3.7558515045788746`*^9}, {3.75585163274667*^9, 3.7558516429471188`*^9}, {
   3.7558582221899877`*^9, 3.755858233652571*^9}, {3.755858300630587*^9, 
   3.7558583040911584`*^9}, {3.755858336917083*^9, 3.7558583605330343`*^9}, {
   3.755858425791757*^9, 3.755858433609341*^9}, {3.7558649613155146`*^9, 
   3.7558649708753676`*^9}, {3.755865206875794*^9, 3.7558652134406376`*^9}, {
   3.755865340133254*^9, 3.7558653425003242`*^9}, {3.755865753297196*^9, 
   3.755865753682886*^9}, {3.755868447006446*^9, 3.755868458265848*^9}, {
   3.755868500949149*^9, 3.755868508464348*^9}, {3.755868543163638*^9, 
   3.755868552981759*^9}, {3.7558685910292025`*^9, 3.75586871835352*^9}, {
   3.7558687540735273`*^9, 3.755868759909822*^9}, {3.755868806809821*^9, 
   3.755868853663187*^9}, {3.7558690834923863`*^9, 3.7558690881383667`*^9}, 
   3.755869125879366*^9, {3.7558703590393333`*^9, 3.7558703785892467`*^9}, {
   3.7558704494263706`*^9, 3.7558704530448704`*^9}, {3.7558708432178974`*^9, 
   3.7558708601145573`*^9}, {3.756018744081983*^9, 3.756018744537726*^9}, {
   3.756542887804133*^9, 3.756542888851737*^9}, {3.756551567732711*^9, 
   3.756551585810804*^9}, {3.7567224136831303`*^9, 3.756722418282946*^9}, {
   3.7567225230773497`*^9, 3.756722538068851*^9}, {3.756722996518168*^9, 
   3.756723011180993*^9}, {3.7567263454824533`*^9, 3.7567263693530607`*^9}, {
   3.757399970297965*^9, 3.7574000405494967`*^9}, {3.757674800952098*^9, 
   3.7576748026292973`*^9}, {3.7577713740072412`*^9, 3.757771381150725*^9}, {
   3.757924697723922*^9, 3.75792481009336*^9}, {3.757924848035316*^9, 
   3.757924864146377*^9}, {3.757925027386038*^9, 
   3.7579250781359453`*^9}},ExpressionUUID->"6d4ae31d-4216-487b-89c0-\
f1eaf673059a"],

Cell["", "Text",ExpressionUUID->"4e3a0a23-f275-47a5-bc59-89e007bb3d8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffListFreeMNb", "[", 
  RowBox[{"4", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.7576745919989653`*^9, 
  3.757674597030731*^9}},ExpressionUUID->"0b7bca83-9048-4c98-a914-\
70fd35958ffb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["40", "27"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["16", "9"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["70", "143"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["10", "11"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["5", "7"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["24", "221"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["16", "65"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["4", "21"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["56", "195"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["35", "891"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757674623930696*^9, 3.757771465075091*^9, 
  3.757925037099554*^9},ExpressionUUID->"9341faf3-b1ec-41b5-bc7a-\
b604131f3a83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffListFreeMNb", "[", 
  RowBox[{"6", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.757673593829382*^9, 3.7576736035538397`*^9}, {
  3.757674600015565*^9, 3.7576746035744057`*^9}, {3.757771470025783*^9, 
  3.757771470337481*^9}},ExpressionUUID->"1b829a89-48fc-4c56-8ea2-\
b7543b34f558"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["42", "13"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["24", "5"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["882", "425"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["392", "75"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["490", "99"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["264", "323"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["864", "323"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["448", "143"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["896", "221"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["2646", "1859"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757673673035638*^9, 3.757674674182309*^9, 
  3.757771467891615*^9, 
  3.757771501644302*^9},ExpressionUUID->"dda8d6b8-c14a-4385-9c30-\
ebdb06ec0a77"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CoeffListFreeNLb", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"CoeffListFreeMNb", "[", 
       RowBox[{"\[CapitalDelta]", ",", "Max"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Cb", "[", 
        RowBox[{"m__", ",", "n__"}], "]"}], "\[Rule]", 
       RowBox[{"Cb", "[", 
        RowBox[{"n", ",", 
         RowBox[{"m", "-", "n"}]}], "]"}]}]}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "rewrite", " ", "everything", " ", "in", " ", "terms", " ", "of", " ", 
     "spin", " ", "l"}], "=", 
    RowBox[{"m", "-", 
     RowBox[{"n", " ", "and", " ", "n"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7559348352432394`*^9, 3.755934866315363*^9}, {
  3.7559350507327423`*^9, 3.755935081494738*^9}, {3.755935259086354*^9, 
  3.7559352592482*^9}, {3.755958012684564*^9, 3.755958022147265*^9}, {
  3.756542968823505*^9, 3.756542990150054*^9}, {3.75672700453576*^9, 
  3.756727014902966*^9}, {3.757674114056119*^9, 3.757674136374879*^9}, {
  3.757674528458611*^9, 3.757674553680895*^9}, {3.7576746486045027`*^9, 
  3.7576746496762*^9}},ExpressionUUID->"405f3665-b40f-4051-8f06-b829afd4a46d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffListFreeNLb", "[", 
  RowBox[{"4", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.757674661515491*^9, 
  3.757674662179386*^9}},ExpressionUUID->"d235280d-5919-4da9-b23e-\
0473681a47e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["40", "27"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["16", "9"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["70", "143"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["10", "11"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["5", "7"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", 
    FractionBox["24", "221"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["16", "65"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["4", "21"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["56", "195"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["35", "891"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757674674304463*^9, 3.7577715049140263`*^9, 
  3.7579250924985228`*^9},ExpressionUUID->"6f32a17f-4aa7-4c65-8716-\
5524ba4e7b0a"]
}, Open  ]],

Cell["compare to general formula", "Text",
 CellChangeTimes->{{3.757674822747036*^9, 
  3.757674826122827*^9}},ExpressionUUID->"a8731200-6c9f-4dc1-914f-\
3cca2c141120"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"n", ",", "l"}], "]"}], ",", 
      RowBox[{"Afreeb", "[", 
       RowBox[{"4", ",", "n", ",", "l"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "6", ",", "2"}], "}"}]}], "]"}], 
  "   "}]], "Input",
 CellChangeTimes->{{3.7577716750470133`*^9, 3.757771684134386*^9}, 
   3.7577717603871202`*^9},ExpressionUUID->"815604c0-0d6b-47fc-b279-\
dd2021b50b75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "0"}], "]"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       FractionBox["40", "27"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       FractionBox["70", "143"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "6"}], "]"}], ",", 
       FractionBox["24", "221"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "0"}], "]"}], ",", 
       FractionBox["16", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       FractionBox["10", "11"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       FractionBox["16", "65"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], ",", 
       FractionBox["140", "2907"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "0"}], "]"}], ",", 
       FractionBox["5", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], ",", 
       FractionBox["56", "195"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       FractionBox["63", "935"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], ",", 
       FractionBox["352", "29393"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "0"}], "]"}], ",", 
       FractionBox["4", "21"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ",", 
       FractionBox["32", "495"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], ",", 
       FractionBox["400", "29393"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "6"}], "]"}], ",", 
       FractionBox["48", "21413"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", 
       FractionBox["35", "891"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ",", 
       FractionBox["200", "17017"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}], ",", 
       FractionBox["55", "24206"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}], ",", 
       FractionBox["26", "73899"]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.757771676029706*^9, 3.757771684794433*^9}, 
   3.757771761589987*^9, 
   3.757925094974593*^9},ExpressionUUID->"2f17ce9f-442c-41b6-ba84-\
0bf621b482a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffListFreeNLb", "[", 
  RowBox[{"6", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.757674664811261*^9, 3.757674665763167*^9}, {
  3.757771477241136*^9, 
  3.7577714773369627`*^9}},ExpressionUUID->"0afd909d-d977-452e-b019-\
83483270712d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["42", "13"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["24", "5"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["882", "425"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["392", "75"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["490", "99"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", 
    FractionBox["264", "323"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["864", "323"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["448", "143"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["896", "221"]}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Cb", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["2646", "1859"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.757674674239002*^9, 3.757674674352852*^9}, 
   3.7577715090440283`*^9, 
   3.757925137299856*^9},ExpressionUUID->"c5593552-6a5b-4461-988e-\
eb7b743285e6"]
}, Open  ]],

Cell["compare to general formula", "Text",
 CellChangeTimes->{
  3.757674850865636*^9},ExpressionUUID->"ce15c9f1-9d87-43d9-bc9c-\
f934c217e019"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"n", ",", "l"}], "]"}], ",", 
      RowBox[{"Afreeb", "[", 
       RowBox[{"6", ",", "n", ",", "l"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "6", ",", "2"}], "}"}]}], "]"}], 
  "   "}]], "Input",
 CellChangeTimes->{{3.7576741493374243`*^9, 3.7576741721326838`*^9}, {
  3.757674208411046*^9, 3.7576742410572357`*^9}, {3.7576743107583303`*^9, 
  3.757674372730257*^9}, {3.7576746817079067`*^9, 3.7576747253369293`*^9}, {
  3.7577714796169367`*^9, 3.757771479728829*^9}, {3.757771780387744*^9, 
  3.757771782641457*^9}},ExpressionUUID->"853a4ea0-dacd-4923-bf31-\
d1bd0ff6d542"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "0"}], "]"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       FractionBox["42", "13"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       FractionBox["882", "425"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "6"}], "]"}], ",", 
       FractionBox["264", "323"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "0"}], "]"}], ",", 
       FractionBox["24", "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       FractionBox["392", "75"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       FractionBox["864", "323"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "6"}], "]"}], ",", 
       FractionBox["396", "437"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "0"}], "]"}], ",", 
       FractionBox["490", "99"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], ",", 
       FractionBox["896", "221"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       FractionBox["33", "19"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "6"}], "]"}], ",", 
       FractionBox["9152", "17595"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "0"}], "]"}], ",", 
       FractionBox["448", "143"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ",", 
       FractionBox["432", "209"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], ",", 
       FractionBox["300", "391"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "6"}], "]"}], ",", 
       FractionBox["20384", "98325"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", 
       FractionBox["2646", "1859"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ",", 
       FractionBox["175", "221"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}], ",", 
       FractionBox["9702", "37145"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "6"}], "]"}], ",", 
       FractionBox["392", "6061"]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.757674156156385*^9, 3.7576741729811497`*^9}, {
   3.757674204052643*^9, 3.757674241279492*^9}, 3.757674311577705*^9, 
   3.7576743730727863`*^9, {3.757674685146122*^9, 3.757674725611268*^9}, 
   3.7577715112283583`*^9, 3.757771783128696*^9, 
   3.757925137343669*^9},ExpressionUUID->"97fadf06-f4bc-4838-bdd9-\
eb7cb9dcdc2f"]
}, Open  ]],

Cell["Results:", "Text",
 CellChangeTimes->{{3.7576748285625963`*^9, 3.757674832050465*^9}, {
  3.75767493871701*^9, 
  3.757674940454741*^9}},ExpressionUUID->"bf96acc2-a373-414f-9aee-\
9e65fdd17e94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Afreeb", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"3", "+", "l", "+", "n"}], ",", 
       RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "3", "+", "n"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1", "+", " ", 
        RowBox[{"(", 
         RowBox[{"l", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "\[CapitalDelta]"}], "-", "5", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", "n"}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]"}], "-", "6", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "n"}], ")"}]}]}], ")"}], "!"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7559604827002974`*^9, 3.755960523059188*^9}, {
   3.755961117942925*^9, 3.755961124988797*^9}, {3.755962243996451*^9, 
   3.7559622744899673`*^9}, 3.755962461801085*^9, {3.755962514357752*^9, 
   3.755962516677195*^9}, {3.7559626492378674`*^9, 3.755962681363802*^9}, {
   3.755963039291841*^9, 3.755963057539042*^9}, {3.755963135829816*^9, 
   3.755963152748019*^9}, 3.755963541353676*^9, 3.755963584982832*^9, {
   3.755963657722332*^9, 3.755963687120891*^9}, 3.75672264946244*^9, 
   3.756723081992825*^9, {3.756741158980794*^9, 
   3.756741162467999*^9}},ExpressionUUID->"219bb3d0-f75e-499c-9ce9-\
c5e3d5dcc7c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.3   Crossing Equation", "Section",
 CellChangeTimes->{{3.7535174804933357`*^9, 3.753517485499971*^9}, 
   3.75654477509508*^9, {3.756720986186936*^9, 3.756720987058906*^9}, {
   3.756721988591996*^9, 
   3.756721988759768*^9}},ExpressionUUID->"3f8be197-8c30-4ff3-92e1-\
0e68ae3a0529"],

Cell["", "Text",ExpressionUUID->"d546632b-9b86-4300-b3fc-2fd5b0ac881f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LHSb", "[", "i", "]"}], "/", 
      RowBox[{"RHSb", "[", "i", "]"}]}], " ", "denote", " ", "the", " ", 
     "left"}], "-", 
    RowBox[{"hand", "/", "right"}], "-", 
    RowBox[{
    "hand", " ", "side", " ", "of", " ", "the", " ", "crossing", " ", 
     "equation"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LHSb", "[", "1", "]"}], "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", "2", ")"}], "l"], 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}], 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"x", " ", "z"}], ")"}], "\[CapitalDelta]"]], 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "n"}], "+", "l", "+", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", "\[CapitalDelta]"}], ")"}]}], ",", "l", 
                ",", "x", ",", "z", ",", "0", ",", "0"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"a__", ",", "b__", ",", "c__", ",", "z"}], "]"}], 
              "\[Rule]", 
              RowBox[{
               RowBox[{"kt", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"1", "-", "z"}]}], "]"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "z"}], "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"a__", ",", "b__", ",", "c__", ",", "x"}], "]"}], 
             "\[Rule]", 
             RowBox[{"k", "[", 
              RowBox[{"c", ",", "x"}], "]"}]}]}], ",", "n"}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"x", " ", "z"}], "]"}]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHSb", "[", "1", "]"}], "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", "2", ")"}], "l"], 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}], 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}]}], ")"}], 
                "\[CapitalDelta]"]], 
              RowBox[{"G", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "n"}], "+", "l", "+", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", "\[CapitalDelta]"}], ")"}]}], ",", "l", 
                ",", 
                RowBox[{"1", "-", "x"}], ",", 
                RowBox[{"1", "-", "z"}], ",", "0", ",", "0"}], "]"}]}], "/.", 
             
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"a__", ",", "b__", ",", "c__", ",", 
                RowBox[{"1", "-", "x"}]}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"kt", "[", 
                RowBox[{"c", ",", "x"}], "]"}], " ", 
               RowBox[{"Log", "[", "x", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"a__", ",", "b__", ",", "c__", ",", 
               RowBox[{"1", "-", "z"}]}], "]"}], "\[Rule]", 
             RowBox[{"k", "[", 
              RowBox[{"c", ",", 
               RowBox[{"1", "-", "z"}]}], "]"}]}]}], ",", "n"}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Log", "[", "x", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LHSb", "[", "2", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"List", "@@", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"LHSb", "[", "1", "]"}], "/.", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"k", "[", 
                RowBox[{
                 RowBox[{"a", "//", "Simplify"}], ",", "b"}], "]"}]}]}], "/.", 
             RowBox[{
              RowBox[{"kt", "[", 
               RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"a", "//", "Simplify"}], ",", "b"}], "]"}]}]}], ")"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "n", "+", 
                   "\[CapitalDelta]"}], ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "n", "+", 
                   "\[CapitalDelta]"}], ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", "x"}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}]}], "}"}]}], "]"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "z"}], ")"}], "3"]}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHSb", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"List", "@@", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"RHSb", "[", "1", "]"}], "/.", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"k", "[", 
                RowBox[{
                 RowBox[{"a", "//", "Simplify"}], ",", "b"}], "]"}]}]}], "/.", 
             RowBox[{
              RowBox[{"kt", "[", 
               RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"a", "//", "Simplify"}], ",", "b"}], "]"}]}]}], ")"}],
            ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "n", "+", 
                   "\[CapitalDelta]"}], ")"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "n", "+", 
                   "\[CapitalDelta]"}], ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}]}], 
                ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"kt", "[", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ",", "x"}], "]"}]}]}], "}"}]}], "]"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "z"}], ")"}], "3"]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.754144560957508*^9, 3.754144564925168*^9}, {
   3.754144756867796*^9, 3.754144757039682*^9}, {3.756543802144738*^9, 
   3.756543831413762*^9}, {3.756722683789572*^9, 3.756722713187747*^9}, {
   3.756722944937271*^9, 3.7567229663353577`*^9}, 3.7571898975023174`*^9, {
   3.7574258285020657`*^9, 3.757425883705778*^9}, {3.7577718289369297`*^9, 
   3.757771831848028*^9}},ExpressionUUID->"64adc6c8-af52-4e59-b863-\
d324356ea18c"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.4   Recursion Relation", "Section",
 CellChangeTimes->{{3.75351754700082*^9, 3.753517550296657*^9}, {
  3.756720988650764*^9, 3.756720989386799*^9}, {3.756721989424078*^9, 
  3.756721989616164*^9}},ExpressionUUID->"dc67a52d-006e-40dd-afd2-\
9f63866359b6"],

Cell["", "Text",ExpressionUUID->"b91e4577-d8b8-4799-965e-5d55fe175cdf"],

Cell[TextData[{
 "We derive the recursion relation as explained in Sec. 2.1 of the paper, \
first multiply the crossing equation by a product of hypergeometrics, then \
use the orthogonality relation\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", 
     RowBox[{"m", ",", 
      RowBox[{"m", "'"}]}]], "="}], TraditionalForm]],ExpressionUUID->
  "fd21f3d9-a090-40b4-bce8-7b27f178cabd"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[ContourIntegral]", "Text"], 
    RowBox[{
     StyleBox[
      FractionBox["dz", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "Text"], 
     StyleBox[
      SuperscriptBox["z", 
       RowBox[{"m", "-", 
        RowBox[{"m", "'"}], "-", "1"}]], "Text"], 
     StyleBox[
      RowBox[{
       SubscriptBox["k", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "4"}]], "(", "z", ")"}], "Text"], 
     SuperscriptBox[
      StyleBox[
       RowBox[{
        SubscriptBox["k", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"m", "'"}]}], "-", "2"}]], "(", "z", ")"}], "Text"], 
      " "]}]}], TraditionalForm]],ExpressionUUID->
  "08c935c7-a854-49d8-9ad5-e22d40faa018"],
 " and the inner product:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", 
     RowBox[{"m", ",", 
      RowBox[{"m", "'"}]}]], "=", 
    RowBox[{"\[ContourIntegral]", 
     RowBox[{
      FractionBox["dz", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"m", "-", "\[CapitalDelta]", "+", "3"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"m", "'"}], "-", "\[CapitalDelta]", "+", "5"}]]], 
      RowBox[{
       SubscriptBox["kt", 
        RowBox[{"2", "m"}]], "(", "z", ")"}], 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["k", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"m", "'"}]}]], "(", "z", ")"}], " "]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b9eb3de2-2123-4941-89c4-ae6c2cb736de"]
}], "Text",
 CellChangeTimes->{{3.756543866641006*^9, 3.756543922014221*^9}, {
  3.7565439818510637`*^9, 3.756544106517582*^9}, {3.756544202104526*^9, 
  3.756544477837762*^9}, {3.7565445518965387`*^9, 3.7565446817756777`*^9}, {
  3.756544798641788*^9, 3.756544829480565*^9}, {3.756554818103565*^9, 
  3.7565548245032473`*^9}, {3.7565640261258593`*^9, 3.756564031533897*^9}, {
  3.757189935490857*^9, 3.757189937843416*^9}, {3.7574015172011347`*^9, 
  3.757401521728343*^9}, {3.757771851350383*^9, 
  3.757771854790156*^9}},ExpressionUUID->"58ff175f-16a6-455e-b34e-\
15702ab6d289"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LHSb", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"LHSb", "[", "2", "]"}], 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "q"}], ",", "x"}], "]"}], 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", "\[CapitalDelta]"}], ")"}], "+", "q"}]], " "}]], 
      "*", 
      FractionBox[
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "p"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", "\[CapitalDelta]"}], ")"}], "+", "p"}]], 
        " "}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHSb", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"RHSb", "[", "2", "]"}], 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "q"}], ",", "x"}], "]"}], 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", "\[CapitalDelta]"}], ")"}], "+", "q"}]], " "}]], 
      "*", 
      FractionBox[
       RowBox[{"k", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", "\[CapitalDelta]"}], ")"}], "+", "p"}]]]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LHSb", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "\[Element]", "Integers"}], "&&", 
       RowBox[{"l", "\[Element]", "Integers"}]}], ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"LHSb", "[", "3", "]"}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"a__", ",", "c__"}], "]"}], " ", 
                RowBox[{"k", "[", 
                 RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], ",", 
                   FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]]}], "]"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["c", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]], "-", "1"}]], ")"}], 
                  RowBox[{"-", "1"}]]}], ")"}]}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"kt", "[", 
                RowBox[{"a__", ",", "c__"}], "]"}], 
               RowBox[{"k", "[", 
                RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Iib", "[", 
                 RowBox[{
                  FractionBox["a", "2"], ",", 
                  RowBox[{"-", 
                   FractionBox["b", "2"]}], ",", "\[CapitalDelta]"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "c"}], ")"}], 
                    RowBox[{
                    FractionBox["a", "2"], "-", "\[CapitalDelta]", "+", 
                    "3"}]], 
                   SuperscriptBox["c", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["b", "2"]}], "-", "\[CapitalDelta]", "+", 
                    "5"}]]], ")"}], 
                 RowBox[{"-", "1"}]]}], ")"}]}]}], "//", "PowerExpand"}], "//",
            "Simplify"}], ")"}], "/.", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "c__"}], ")"}], "a__"], "\[Rule]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c"}], ")"}], "a"]}]}]}], "//", 
        "Expand"}], "]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a", "//", "Expand"}], ",", 
       RowBox[{"b", "//", "Expand"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHSb", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "\[Element]", "Integers"}], "&&", 
        RowBox[{"l", "\[Element]", "Integers"}]}], ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"RHSb", "[", "3", "]"}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"a__", ",", "c__"}], "]"}], " ", 
                 RowBox[{"k", "[", 
                  RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Delta]", "[", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], ",", 
                    FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]]}], "]"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["c", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]], "-", "1"}]], ")"}], 
                   RowBox[{"-", "1"}]]}], ")"}]}]}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"kt", "[", 
                 RowBox[{"a__", ",", "c__"}], "]"}], 
                RowBox[{"k", "[", 
                 RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Iib", "[", 
                  RowBox[{
                   FractionBox["a", "2"], ",", 
                   RowBox[{"-", 
                    FractionBox["b", "2"]}], ",", "\[CapitalDelta]"}], "]"}], 
                 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "c"}], ")"}], 
                    RowBox[{
                    FractionBox["a", "2"], "-", "\[CapitalDelta]", "+", 
                    "3"}]], 
                    SuperscriptBox["c", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["b", "2"]}], "-", "\[CapitalDelta]", "+", 
                    "5"}]]], ")"}], 
                  RowBox[{"-", "1"}]]}], ")"}]}]}], "//", "PowerExpand"}], "//",
             "Simplify"}], ")"}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "c__"}], ")"}], "a__"], "\[Rule]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "a"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}], "a"]}]}]}], "//", 
         "Expand"}], "]"}]}], "]"}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "c__"}]}], ")"}], 
       RowBox[{"-", "l"}]], "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], 
        RowBox[{"-", "l"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "c"}], ")"}], 
        RowBox[{"-", "l"}]]}]}]}], "/.", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"a", "//", "Expand"}], ",", 
       RowBox[{"b", "//", "Expand"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LHSb", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"List", "@@", 
                    RowBox[{"Collect", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"LHSb", "[", "4", "]"}], "/.", 
                    RowBox[{"List", "\[Rule]", "Plus"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{"2", "-", "n", "-", "\[CapitalDelta]"}]}], "]"}], 
                    ",", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{"1", "-", "n", "-", "\[CapitalDelta]"}]}], "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "-", "\[CapitalDelta]"}]}], "]"}], 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "l", "-", "n", "-", 
                    "\[CapitalDelta]"}]}], "]"}]}], ",", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "l", "-", "n", "-", 
                    "\[CapitalDelta]"}]}], "]"}], ",", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "q"}], ",", 
                    RowBox[{
                    RowBox[{"-", "l"}], "-", "n", "-", "\[CapitalDelta]"}]}], 
                    "]"}]}], "}"}]}], "]"}]}], ")"}], "//", "Expand"}], "//", 
                 "Simplify"}], ")"}], "/.", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "2"}], ")"}], 
                 RowBox[{"-", "l"}]], "\[Rule]", 
                SuperscriptBox["2", 
                 RowBox[{"-", "l"}]]}]}], "/.", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ")"}], 
                RowBox[{"2", "+", "l"}]], " ", "\[Rule]", 
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "l"}]]}]}], "/.", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}], 
               RowBox[{"-", "l"}]], "\[Rule]", 
              SuperscriptBox["2", 
               RowBox[{"-", "l"}]]}]}], "/.", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "l"], "\[Rule]", "1"}]}], "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "-", "l"}]], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "l"}]], "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "/.", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "l"}]}]], "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "/.", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "l"}]], "\[Rule]", "1"}]}], "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "-", "l"}]], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "/.", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{"p", "+", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}]}]}]}], "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"q", "+", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}]}]}]}]}], ";"}], "    ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"shift", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "by"}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}], " ", "to", " ", "get", 
      " ", "minimal", " ", "case", " ", "for", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}]}]}], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHSb", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"List", "@@", 
                   RowBox[{"Collect", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"RHSb", "[", "4", "]"}], "/.", 
                    RowBox[{"List", "\[Rule]", "Plus"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{"2", "-", "n", "-", "\[CapitalDelta]"}]}], "]"}], 
                    ",", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{"1", "-", "n", "-", "\[CapitalDelta]"}]}], "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{
                    RowBox[{"-", "n"}], "-", "\[CapitalDelta]"}]}], "]"}], 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "l", "-", "n", "-", 
                    "\[CapitalDelta]"}]}], "]"}]}], ",", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "l", "-", "n", "-", 
                    "\[CapitalDelta]"}]}], "]"}], ",", " ", 
                    RowBox[{"\[Delta]", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "p"}], ",", 
                    RowBox[{
                    RowBox[{"-", "l"}], "-", "n", "-", "\[CapitalDelta]"}]}], 
                    "]"}]}], "}"}]}], "]"}]}], ")"}], "//", "Expand"}], "//", 
                "Simplify"}], ")"}], "/.", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "+", "l"}]], "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "/.", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "l"}]}]], "\[Rule]", 
              RowBox[{"-", "1"}]}]}], "/.", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "l", " ", "\[Pi]"}]], 
             "\[Rule]", "1"}]}], "/.", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "l", " ", "\[Pi]"}]], "\[Rule]", 
            "1"}]}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "l"], "\[Rule]", "1"}]}], "/.", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "-", "l"}]], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}], 
          RowBox[{"-", "l"}]], "\[Rule]", 
         SuperscriptBox["2", 
          RowBox[{"-", "l"}]]}]}], "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", "l"}]], "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "-", "l"}]], "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"p", "+", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}]}]}]}], "/.", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"q", "+", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}]}]}]}]}], ";"}]}], "Input",\

 CellChangeTimes->CompressedData["
1:eJwd0X0s1HEcB/DLiShbkVtUno5wOX8QMys5ysJ1y1NTiIQhD83M89MdsxTJ
naezFnpiRJ6OUKHMKCJiLZKnK3N5mmuJWN/374/PXnv/8X7/89EPjHYPVqDR
aGfIQTqHwZ9Zk3H0+oLvQvP6Zj57XcZ5qdItgOmyAu1MYgKvnVJXOGM8RvSy
1zGB3KnRV9+IpS5KXfD8j9JemCY50Qftc458rt6QcS7kbk3AgraESZjVWUqZ
0/LiO1xyvjMD0+1+6dYSpapSffhVZ44Fg+ROZtDAUuQILcbNz0HRaomTsVzG
KS4WcGGoX6M7HHXr84SuWfe9YctHr2uwiVYRD6+WW6TAxcthfNhtLM2GkbZL
uVCtSpgHWQu1RZDu90cMDycOlMOGe2E1sKuM1whp6o5NcDa1fZjaVYkZgepa
1bMwhNE8Dx9VHVyGDhqPKWvKnyqaEBmWmnuhknNHEbQIsxHDRcugOhh1u7IZ
KkRPt8HQOlYHbPWT9EC55OhbqB3+8z0sFSd/gB0M1jiUGj+cobJ5pIEpkc3T
NYInJ9mmUF0+bQYdDNb3mxEzPjHVoJxr6A8NO0sob9oOvoPDlZa90L2scAD2
hx8ahRFM5jzVW4mmdDd/swOTVq0V2MRElxglKMqzOgDp+yb0YdT2WUPI6/c+
DZnZy5THGv/yoTDWVwDTdDzcBolWl8a8oI9KFx/aF7YKoIcyd5P7W8bJdLD+
ByNWhvIvEl/v+tyHgSGpYmjTLKGc3/Xvhsqq9T2wtihpC44pr2zDgAFbGo/4
XKuCDueODy6lEOO/jFBqOJ3yzCByTYYpkyQBbXGbRPlCD8xiC/Q0d8hf1YQs
GBA/6Azj9jxzhUPeDV6wlS+9Ajd9FWOvE4OSGYlQc24jH8bNiYTwgR39CbTj
GVHemlJJukFcS7Gl/A8ochsQ
  
  "],ExpressionUUID->"6ae8f185-b8cc-474f-bef7-ec1fded96c69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LHSb", "[", "5", "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "-", "\[CapitalDelta]", "+", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "\[CapitalDelta]", "+", "2"}]}], "]"}]}]}],
      "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], "  ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"2", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
         ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], "  ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", "n"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], "  ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], "  ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}]}], "}"}], ",", 
    "FullSimplify"}], "]"}], "/.", 
  RowBox[{"List", "\[Rule]", "Plus"}]}]], "Input",
 CellChangeTimes->{{3.756567009984914*^9, 3.7565670323655853`*^9}, {
  3.756567269921914*^9, 3.7565672750516768`*^9}, {3.756567314168831*^9, 
  3.756567501151548*^9}, {3.7565679197151003`*^9, 3.7565679221054907`*^9}, {
  3.75672336480261*^9, 3.756723385817773*^9}, {3.7567234931801977`*^9, 
  3.756723507699223*^9}},ExpressionUUID->"17dccd74-aa7d-4bb3-8180-\
21ce3bd31329"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}]}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"q", ",", "n"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"q", ",", 
     RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"q", ",", 
      RowBox[{"1", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"q", ",", 
      RowBox[{"2", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"q", ",", 
     RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"q", ",", 
     RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"q", ",", 
      RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"q", ",", 
      RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7565670124625177`*^9, 3.756567032681116*^9}, 
   3.756567137775126*^9, {3.756567256804432*^9, 3.756567275355242*^9}, 
   3.756567367252318*^9, 3.756567501989884*^9, 3.756567922406335*^9, 
   3.756727271600258*^9, 3.756735424776155*^9, 
   3.7574017097100286`*^9},ExpressionUUID->"2c98de48-6203-4577-b95b-\
7c099ff316f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RHSb", "[", "5", "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "-", "\[CapitalDelta]", "+", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "\[CapitalDelta]", "+", "2"}]}], "]"}]}]}],
      "//", "Expand"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"2", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], 
         ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", "n"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}]}], "}"}], ",", 
    "FullSimplify"}], "]"}], "/.", 
  RowBox[{"List", "\[Rule]", "Plus"}]}]], "Input",
 CellChangeTimes->{{3.756567943528626*^9, 3.756567969057659*^9}, {
  3.7567233912973433`*^9, 3.75672341025603*^9}, {3.756723511939324*^9, 
  3.756723525466612*^9}},ExpressionUUID->"5931055a-7bc3-47af-bd97-\
6dd492c69db8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}]}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"p", ",", "n"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"p", ",", 
     RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"p", ",", 
      RowBox[{"1", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"p", ",", 
      RowBox[{"2", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"p", ",", 
     RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "l"}], ")"}], " ", 
   RowBox[{"Bb", "[", 
    RowBox[{"n", ",", "l"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
     "\[CapitalDelta]"}], "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"p", ",", 
     RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"p", ",", 
      RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Bb", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
      "\[CapitalDelta]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"p", ",", 
      RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.756567972514987*^9, 3.7567272739437523`*^9, 
  3.75673542627641*^9, 
  3.7574017112340317`*^9},ExpressionUUID->"15a973ba-27d4-43b9-b2fe-\
fab2d05a07bd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.5   Solve for Anomalous Dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "b7728aff-bc0a-4871-83ea-48530b55004f"],
 " for General Spin-L Truncation for General ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7b551a48-4c86-4dcd-a475-eb60ba9781e6"]
}], "Section",
 CellChangeTimes->{{3.753517687057548*^9, 3.7535176943212347`*^9}, 
   3.754054793769734*^9, {3.7567209909307747`*^9, 3.756720991618743*^9}, {
   3.7567210918377857`*^9, 3.756721094373652*^9}, {3.7567219901602383`*^9, 
   3.756721990327794*^9}, {3.756741630011656*^9, 3.756741633187437*^9}, {
   3.757399313746943*^9, 3.757399331849969*^9}, {3.757399368128827*^9, 
   3.757399371328032*^9}, {3.7574027471842823`*^9, 3.7574027669030848`*^9}, {
   3.757425473868835*^9, 
   3.757425478894473*^9}},ExpressionUUID->"92a1e2f9-86b2-4e12-8ab2-\
20e4e7351a37"],

Cell["", "Text",
 ExpressionUUID -> "24664d9c-244f-43c3-b03a-01e7167159b0"],

Cell[CellGroupData[{

Cell[TextData[{
 "Find Solutions as Lists of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "43beec2c-6ad6-4563-823a-8e26f5d90c3d"],
 "-Values"
}], "Subsection",
 CellChangeTimes->{
  3.7540548169023123`*^9, {3.756544856030554*^9, 3.756544857030583*^9}, {
   3.756562801770958*^9, 3.756562802738933*^9}, {3.757190051183115*^9, 
   3.757190060183221*^9}, {3.75740273527283*^9, 
   3.7574027408004913`*^9}},ExpressionUUID->"3f8c8834-3b92-44e7-82ab-\
118fdcf3d3eb"],

Cell[TextData[{
 "Recursion relation we derived above (for general ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    SubsuperscriptBox["\[CapitalSigma]", 
     RowBox[{"l", "=", "0"}], "L"]}], TraditionalForm]],
  ExpressionUUID -> "8783faee-90d3-4ffe-9115-5f66f7041f3c"],
 " with l even):"
}], "Text",
 CellChangeTimes->{{3.754040604505726*^9, 3.754040696829653*^9}, {
  3.754040742595232*^9, 3.754040786208576*^9}, {3.756544864734399*^9, 
  3.756544867438387*^9}, {3.75655489002669*^9, 3.756554904266403*^9}, {
  3.7577112376460447`*^9, 3.757711238599451*^9}},
 ExpressionUUID -> "e0f32e6c-40b2-4e44-88ad-615abd2b7f7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LSb", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"q", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"q", ",", 
       RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"2", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"q", ",", 
       RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"q", ",", 
       RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"q", ",", 
         RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RSb", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}]}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"p", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"p", ",", 
       RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"1", "+", "l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"2", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"p", ",", 
       RowBox[{"2", "+", "l", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{"Bb", "[", 
      RowBox[{"n", ",", "l"}], "]"}], " ", 
     RowBox[{"Iib", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
       "\[CapitalDelta]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"p", ",", 
       RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"],
        " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"3", "+", "l", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"l", "+", "n", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"Bb", "[", 
        RowBox[{"n", ",", "l"}], "]"}], " ", 
       RowBox[{"Iib", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "q", "+", "\[CapitalDelta]"}], ",", 
         "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", 
         RowBox[{"4", "+", "l", "+", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}]}]}],
         ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7540405261389503`*^9, 3.7540405380618887`*^9}, {
   3.7540406250490417`*^9, 3.754040625169959*^9}, {3.75404079752921*^9, 
   3.7540408252410707`*^9}, {3.75404095815519*^9, 3.754040971512782*^9}, {
   3.754148291788939*^9, 3.7541483042017107`*^9}, 3.7565679365226192`*^9, 
   3.756567981301525*^9, {3.756724098287965*^9, 3.7567240993501263`*^9}, 
   3.756724147043717*^9, {3.756724227925104*^9, 3.75672422998363*^9}},
 ExpressionUUID -> "549d9282-a5fc-49fe-8e82-a43689211807"],

Cell[TextData[{
 "Solve for anomalous dimensions for general spin-L truncation and general \
scaling dimension ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{
  3.754053831416918*^9, 3.7540542268208513`*^9, {3.754054335494564*^9, 
   3.754054354453704*^9}, {3.7571901535613346`*^9, 3.757190344690904*^9}, {
   3.7571904159010262`*^9, 3.757190430166315*^9}, {3.757190487747693*^9, 
   3.757190488271145*^9}, {3.7577112440981417`*^9, 3.757711244286197*^9}},
 ExpressionUUID -> "0e100334-9d70-4be5-9f61-f161b5312724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "truncate", " ", "spin", " ", "to", " ", "L", " ", "and", " ", "evaluate",
      " ", "the", " ", "Kronecker"}], "-", "deltas"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LHS1b", "[", 
      RowBox[{"L_", ",", "\[CapitalDelta]1_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L1", "=", "L"}], ",", 
        RowBox[{"\[CapitalDelta]2", "=", "\[CapitalDelta]1"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"lhs", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"LSb", "[", "0", "]"}], "/.", 
               RowBox[{"l", "\[Rule]", "l1"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l1", ",", "0", ",", "L1", ",", "2"}], "}"}]}], "]"}], 
            "/.", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", 
             RowBox[{"\[Delta]1", "[", 
              RowBox[{"Hold", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", "-", "b"}], "\[Equal]", "0"}], ",", "n"}], 
                    "]"}], ")"}], "//", "Flatten"}], ")"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "//", 
           "Release"}], ")"}], "/.", 
         RowBox[{"List", "\[Rule]", "Plus"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"lhs", "[", 
         RowBox[{"2", ",", "\[CapitalDelta]2"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"lhs", "[", "1", "]"}], ",", 
                   RowBox[{"\[Delta]1", "[", 
                    RowBox[{"i", "+", "q"}], "]"}]}], "]"}], "/.", 
                 RowBox[{"n", "\[Rule]", 
                  RowBox[{"i", "+", "q"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"-", "L1"}], "-", "4"}], ",", "0"}], "}"}]}], 
               "]"}], "//", "Flatten"}], ",", "0"}], "]"}], "/.", 
           RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]2"}]}], "//",
           "Simplify"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lhs", "[", 
        RowBox[{"2", ",", "\[CapitalDelta]2"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHS1b", "[", 
      RowBox[{"L_", ",", "\[CapitalDelta]1_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L1", "=", "L"}], ",", 
        RowBox[{"\[CapitalDelta]2", "=", "\[CapitalDelta]1"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"rhs", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RSb", "[", "0", "]"}], "/.", 
             RowBox[{"l", "\[Rule]", "l1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l1", ",", "0", ",", "L1", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", 
           RowBox[{"\[Delta]1", "[", 
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Solve", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "-", "b"}], "\[Equal]", "0"}], ",", "n"}], 
                   "]"}], ")"}], "//", "Flatten"}], ")"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "//", 
         "Release"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rhs", "[", 
         RowBox[{"2", ",", "\[CapitalDelta]2"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"rhs", "[", "1", "]"}], ",", 
                   RowBox[{"\[Delta]1", "[", 
                    RowBox[{"i", "+", "p"}], "]"}]}], "]"}], "/.", 
                 RowBox[{"n", "\[Rule]", 
                  RowBox[{"i", "+", "p"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"-", "L1"}], "-", "4"}], ",", "0"}], "}"}]}], 
               "]"}], "//", "Flatten"}], ",", "0"}], "]"}], "/.", 
           RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]2"}]}], "//",
           "Simplify"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rhs", "[", 
        RowBox[{"2", ",", "\[CapitalDelta]2"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"minimal", " ", "value", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "is", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}]}], ",", " ", 
     RowBox[{
     "also", " ", "evaluate", " ", "inner", " ", "products", " ", "Ib"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LHSb", "[", 
     RowBox[{"L_", ",", "p1_", ",", "q1_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"LHS1b", "[", 
               RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "/.", 
              RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
             RowBox[{"p", "\[Rule]", "p1"}]}], "/.", 
            RowBox[{"q", "\[Rule]", 
             RowBox[{"q1", "-", "\[Epsilon]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
         
         RowBox[{
          RowBox[{
           SuperscriptBox["Bb", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
        "Normal"}], ")"}], "/.", 
      RowBox[{"Iib", "\[Rule]", "IIb"}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RHSb", "[", 
     RowBox[{"L_", ",", "p1_", ",", "q1_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"RHS1b", "[", 
               RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "/.", 
              RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{"p1", "-", "\[Epsilon]"}]}]}], "/.", 
            RowBox[{"q", "\[Rule]", "q1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
         
         RowBox[{
          RowBox[{
           SuperscriptBox["Bb", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
        "Normal"}], ")"}], "/.", 
      RowBox[{"Iib", "\[Rule]", "IIb"}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "implement", " ", "the", " ", "algorithm", " ", "described", 
      " ", "in", " ", "appendix", " ", "C", " ", "of", " ", "the", " ", 
      "paper", " ", "by", " ", "defining", " ", "a", " ", "function", " ", 
      RowBox[{"Constb", "[", "L", "]"}], " ", "which", " ", "gives", " ", 
      "all", " ", "the", " ", "free", " ", "parameters", " ", "for", " ", 
      "any", " ", "spin", " ", "truncation", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"notably", " ", "all", " ", 
         FormBox[
          SubscriptBox["\[Gamma]", 
           RowBox[{"n", ",", "l", " "}]],
          TraditionalForm], "with", " ", "2", "n"}], "\[LessEqual]", "l", 
        "\[LessEqual]", "L"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "we", " ", "then", " ", "write", " ", "down", " ", "the", " ", 
       "equations", " ", 
       RowBox[{"Eqb", "[", 
        RowBox[{"L", ",", "p", ",", "q", ",", "\[CapitalDelta]"}], "]"}], " ",
        "for", " ", "every", " ", "p"}], "\[GreaterEqual]", 
      RowBox[{"1", " ", "and", " ", "0"}], "\[LessEqual]", "q", 
      "\[LessEqual]", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"p", "-", "1"}], ",", 
        RowBox[{"L", "/", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"replace", " ", 
      RowBox[{"(", 
       RowBox[{"L", "+", "2"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "+", "4"}], ")"}], "/", "8"}], " ", "anomalous", " ", 
      "dimensions", " ", "by", " ", "the", " ", "constants", " ", "and", " ", 
      "solve", " ", "these", " ", "equations", " ", "for", " ", "the", " ", 
      "remaining", " ", 
      FormBox[
       RowBox[{" ", 
        SubscriptBox["\[Gamma]", 
         RowBox[{"n", ",", "l"}]]}],
       TraditionalForm], " ", "\[Times]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["A", 
          RowBox[{"(", "0", ")"}]], ")"}], 
        RowBox[{"n", ",", "l"}]], "'"}], "s", " ", "in", " ", "terms", " ", 
      "of", " ", "the", " ", "constants"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AnomDimb", "[", 
        RowBox[{"L", ",", "Max"}], "]"}], " ", "then", " ", "gives", " ", 
       "all", " ", 
       FormBox[
        RowBox[{" ", 
         SubscriptBox["\[Gamma]", 
          RowBox[{"n", ",", "l"}]]}],
        TraditionalForm], " ", "\[Times]", 
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["A", 
          RowBox[{"(", "0", ")"}]], ")"}], 
        RowBox[{"n", ",", "l"}]], " ", "with", " ", "l"}], "\[LessEqual]", 
      RowBox[{"min", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "2"}], ",", "L"}], ")"}], " ", "in", " ", 
       "terms", " ", "of", " ", "the", " ", "free", " ", "parameters"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "solutions", " ", "will", " ", "be", " ", "given", " ", 
       "up", " ", "to", " ", "n"}], "=", 
      RowBox[{"Max", " ", "for", " ", "any", " ", "integer", " ", "Max"}]}]}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Constb", "[", "L_", "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Bb", "[", 
          RowBox[{"n", ",", "l"}], "]"}], "\[Rule]", 
         RowBox[{"cb", "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         FractionBox["L", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"2", "n"}], ",", "L", ",", "2"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqb", "[", 
     RowBox[{"L_", ",", "p_", ",", "q_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"LHSb", "[", 
        RowBox[{"L", ",", "p", ",", "q", ",", "\[CapitalDelta]"}], "]"}], "-", 
       RowBox[{"RHSb", "[", 
        RowBox[{"L", ",", "p", ",", "q", ",", "\[CapitalDelta]"}], "]"}]}], 
      ")"}], "/.", 
     RowBox[{"Constb", "[", "L", "]"}]}]}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"we", " ", "start", " ", "at", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}]}], "=", 
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AnomDimb", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"AnomDimb", "[", 
      RowBox[{"L", ",", "\[CapitalDelta]", ",", "Max"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"L1", "=", "L"}], ",", 
         RowBox[{"\[CapitalDelta]1", "=", "\[CapitalDelta]"}], ",", 
         RowBox[{"max", "=", "Max"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EqListb", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Eqb", "[", 
             RowBox[{"L1", ",", "i", ",", "j", ",", "\[CapitalDelta]1"}], 
             "]"}], "/.", 
            RowBox[{"Bb", "\[Rule]", "\[Gamma]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"i", "-", "1"}], ",", 
               FractionBox["L1", "2"]}], "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"EqListb", "\[Equal]", "0"}], "]"}], "//", "Flatten"}], 
          ")"}], "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "Bb"}]}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListDim1b", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AnomDimb", "[", 
         RowBox[{"L", ",", "\[CapitalDelta]", ",", "Max"}], "]"}], 
        "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"AnomDimb", "[", 
          RowBox[{"L", ",", "\[CapitalDelta]", ",", "Max"}], "]"}], "]"}]}], 
       "}"}]}], "]"}]}], "    ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"List", " ", "of", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Times]", " ", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}], " ", "that", " ", "we", " ", 
      "solved", " ", "for"}], ",", " ", 
     RowBox[{
      RowBox[{"up", " ", "to", " ", "n"}], "=", "Max"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListDim2b", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AnomDimb", "[", 
         RowBox[{"L", ",", "\[CapitalDelta]", ",", "Max"}], "]"}], 
        "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"AnomDimb", "[", 
          RowBox[{"L", ",", "\[CapitalDelta]", ",", "Max"}], "]"}], "]"}]}], 
       "}"}]}], "]"}]}], "    ", 
   RowBox[{"(*", 
    RowBox[{"List", " ", "of", " ", "these", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"\[Times]", " ", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "in", " ", "terms", " ", "of",
      " ", 
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}], " ", "constants"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"max", "=", "35"}], ";", "            ", 
    RowBox[{"(*", 
     RowBox[{"max", "=", 
      RowBox[{
      "35", " ", "is", " ", "enough", " ", "to", " ", "get", " ", "analytic", 
       " ", "solutions", " ", "for", " ", "first", " ", "few", " ", "L", " ", 
       "truncations"}]}], "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Resultsb", "[", 
      RowBox[{"L_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Resultsb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "=", 
      RowBox[{"AnomDimb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]", ",", "max"}], "]"}]}]}]}], 
   "        ", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "results", " ", "in", " ", "form", " ", "of", " ", 
     "replacement", " ", "rules"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimsb", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{"ListDim1b", "[", 
     RowBox[{"L", ",", "\[CapitalDelta]", ",", "max"}], "]"}]}], 
   "                                                ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "a", " ", "list", " ", "of", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "that", " ", "we", " ", 
     "solved", " ", "for"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solsb", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{"ListDim2b", "[", 
     RowBox[{"L", ",", "\[CapitalDelta]", ",", "max"}], "]"}]}], 
   "                                                ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "the", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "from", " ", "previous", " ", 
     "line", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}], " ", "free", " ", "parameters"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConstLabelb", "[", "L_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Constb", "[", "L", "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Constb", "[", "L", "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolNumb", "[", "L_", "]"}], ":=", 
    RowBox[{"Length", "[", 
     RowBox[{"ConstLabelb", "[", "L", "]"}], "]"}]}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolNum2", "[", "L_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Posb", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "l1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimsb", "[", 
         RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Bb", "[", 
          RowBox[{"a_", ",", "l1"}], "]"}], "\[Rule]", 
         RowBox[{"c", "[", "l1", "]"}]}]}], ",", 
       RowBox[{"c", "[", "l1", "]"}]}], "]"}], "//", "Flatten"}]}], "       ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "gives", " ", "list", " ", "of", " ", "all", " ", "positions", " ", "of",
       " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], 
      RowBox[{"(", 
       RowBox[{"\[Times]", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}], " ", "with", " ", "l"}], "=", 
     "l1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PartSolb", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"Solsb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], ",", 
      RowBox[{"Posb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}], 
   "                                                           ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "all", " ", "solutions", " ", "for", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "for", " ", "a", " ", 
     "specific", " ", "l"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LabelPosb", "[", 
      RowBox[{"L_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConstLabelb", "[", "L", "]"}], "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "l"}], "}"}], "\[Rule]", 
          RowBox[{"c", "[", "l", "]"}]}]}], ",", 
        RowBox[{"c", "[", "l", "]"}]}], "]"}], "//", "Flatten"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LabelPosMinb", "[", 
      RowBox[{"L_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LabelPosb", "[", 
       RowBox[{"L", ",", "l"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CoeffPartSolb", "[", 
      RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "l_", ",", "constlabel_"}], 
      "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"1", "\[LessEqual]", "constlabel", "\[LessEqual]", 
       RowBox[{"Length", "[", 
        RowBox[{"Constb", "[", "L", "]"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"PartSolb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]", ",", "l"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Constb", "[", "L", "]"}], "[", 
        RowBox[{"[", "constlabel", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "      ", 
   RowBox[{"(*", 
    RowBox[{
    "find", " ", "part", " ", "of", " ", "solution", " ", "that", " ", "is", 
     " ", "multiplied", " ", "by", " ", "a", " ", "specific", " ", "free", 
     " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "to", " ", "find", " ", "analytic", " ", "expressions", " ", "of", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Times]", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"write", " ", "the", " ", "solution", " ", 
         RowBox[{"like", " ", "~", " ", 
          RowBox[{"f1", "[", "n", "]"}]}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f2", "[", "n", "]"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f3", "[", "n", "]"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ".."}], " ", 
      RowBox[{"(", "schematically", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.7541488132479563`*^9, {3.756544908885769*^9, 3.756544955579793*^9}, {
   3.756545189208147*^9, 3.7565452979137278`*^9}, {3.756545408204439*^9, 
   3.7565454125964193`*^9}, {3.756545453426474*^9, 3.7565454681532516`*^9}, {
   3.756545502839451*^9, 3.756545528560573*^9}, {3.7565456002272987`*^9, 
   3.756545614010891*^9}, {3.756546190956805*^9, 3.756546213347001*^9}, {
   3.7565462654731083`*^9, 3.756546269216893*^9}, {3.75655054321481*^9, 
   3.756550543625699*^9}, {3.756550898470173*^9, 3.756550903069068*^9}, {
   3.756555166092155*^9, 3.756555167769788*^9}, {3.756555269337309*^9, 
   3.7565553385413933`*^9}, {3.756568313612012*^9, 3.756568333752527*^9}, {
   3.756724245856083*^9, 3.756724515679564*^9}, {3.756724944650918*^9, 
   3.75672495802666*^9}, {3.756727395284602*^9, 3.7567274220196257`*^9}, {
   3.75672748183434*^9, 3.756727482025342*^9}, {3.756727543351021*^9, 
   3.7567275439661093`*^9}, {3.756727578581635*^9, 3.756727587103101*^9}, {
   3.7567278097142572`*^9, 3.756727815241046*^9}, {3.756728426312546*^9, 
   3.7567284264563513`*^9}, {3.756728548705907*^9, 3.756728551105174*^9}, {
   3.75673554591002*^9, 3.756735560524438*^9}, {3.756737064604372*^9, 
   3.7567370676560926`*^9}, {3.757161847452134*^9, 3.757161859288069*^9}, {
   3.7571904940580006`*^9, 3.757190792254073*^9}, {3.7571908378227477`*^9, 
   3.7571910209279156`*^9}, {3.7571910775459223`*^9, 
   3.7571910778838043`*^9}, {3.757191171497089*^9, 3.7571911722673225`*^9}, {
   3.757401862582815*^9, 3.7574018689825706`*^9}, {3.757401981474156*^9, 
   3.757401982826157*^9}, {3.757402015879899*^9, 3.757402038934906*^9}, 
   3.757402091540279*^9, {3.757402242460964*^9, 3.757402244452107*^9}, 
   3.757402348134626*^9, 3.757402379199195*^9, {3.757402451538253*^9, 
   3.75740248475177*^9}, 3.757402559202908*^9, {3.757402597137013*^9, 
   3.757402614439843*^9}, {3.757426142222128*^9, 3.757426217458663*^9}, {
   3.757771997935259*^9, 3.7577720118140717`*^9}, {3.757772044100909*^9, 
   3.757772083770555*^9}, 3.757772132960861*^9, {3.757772222667252*^9, 
   3.757772223563376*^9}, {3.757772255339129*^9, 3.757772256330748*^9}, {
   3.759136840917796*^9, 3.7591368491253386`*^9}, {3.7591402886051416`*^9, 
   3.7591403104429317`*^9}},
 ExpressionUUID -> "4c5805b4-c551-4b63-9182-e41eeb153916"],

Cell["write recursion relation for L=0  in terms of p:", "Text",
 CellChangeTimes->{{3.7565659348926287`*^9, 3.756565953067896*^9}},
 ExpressionUUID -> "bd03706f-89e2-49b8-b5dd-d19fc972ff9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LHSbB", "[", 
   RowBox[{"L_", ",", "p", ",", "q1_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LHS1b", "[", 
           RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
         RowBox[{"q", "\[Rule]", 
          RowBox[{"q1", "-", "\[Epsilon]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Bb", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
     "Normal"}], ")"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHSbB", "[", 
   RowBox[{"L_", ",", "p", ",", "q1_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"RHS1b", "[", 
           RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
         RowBox[{"q", "\[Rule]", "q1"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Bb", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
     "Normal"}], ")"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.756565307285165*^9, 3.7565653133806963`*^9}, {
  3.756565461222312*^9, 3.756565469501216*^9}, {3.75656834622797*^9, 
  3.75656835412306*^9}, {3.756724526302549*^9, 3.756724542173501*^9}, {
  3.757772269496399*^9, 3.757772269904325*^9}},
 ExpressionUUID -> "75487266-1186-4fa7-8147-00de0f116e40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"LHSbB", "[", 
   RowBox[{"0", ",", "p", ",", "0", ",", "\[CapitalDelta]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.756565110672914*^9, 3.756565183066785*^9}, {
   3.756565317838427*^9, 3.7565653345636578`*^9}, {3.756565435430328*^9, 
   3.756565435886096*^9}, 3.756724544997211*^9},
 ExpressionUUID -> "6ff1bd97-292b-45a2-ba63-e7741a110dc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bb", "[", 
   RowBox[{"0", ",", "0"}], "]"}], " ", 
  RowBox[{"Iib", "[", 
   RowBox[{"\[CapitalDelta]", ",", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
    "\[CapitalDelta]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.756565136932169*^9, 3.75656518384489*^9}, {
   3.756565324464449*^9, 3.756565335010818*^9}, 3.756565436327052*^9, {
   3.7565654728639927`*^9, 3.7565654779203*^9}, 3.756565960034442*^9, {
   3.75656654768513*^9, 3.75656655564894*^9}, 3.7565683574645557`*^9, 
   3.75672733295763*^9, 3.7567357440912933`*^9, 3.757402645836474*^9, 
   3.757711675687055*^9, 3.7577722717516003`*^9, 3.7579243532416067`*^9, 
   3.75913686674153*^9, 3.7591403297775126`*^9},
 ExpressionUUID -> "4f4b6c43-b5d1-429c-86e8-d4c8e83038b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"RHSbB", "[", 
     RowBox[{"0", ",", "p", ",", "0", ",", "\[CapitalDelta]"}], "]"}]}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], " ", 
      RowBox[{"Bb", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{"p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}]}], " ", ",", 
     RowBox[{
      RowBox[{"Iib", "[", 
       RowBox[{
        RowBox[{"p", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", 
        "\[CapitalDelta]"}], "]"}], 
      RowBox[{"Bb", "[", 
       RowBox[{"p", ",", "0"}], "]"}]}]}], " ", "}"}], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.75656523525491*^9, 3.756565264438802*^9}, {
  3.756565327878353*^9, 3.756565336771489*^9}, {3.756565437998396*^9, 
  3.756565438821966*^9}, {3.7565654798683043`*^9, 3.756565482414052*^9}, {
  3.756565543705002*^9, 3.7565655981025267`*^9}, {3.7565663113316793`*^9, 
  3.756566314890609*^9}, {3.7565663463718653`*^9, 3.756566361128117*^9}, {
  3.756724550741125*^9, 3.7567245867559*^9}},
 ExpressionUUID -> "aee8d2ae-a614-413d-ae2c-0f6ded84a11a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"Bb", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}],
      "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"Bb", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], "3"], 
    " ", 
    RowBox[{"Bb", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}],
      "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Bb", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], "3"], 
    " ", 
    RowBox[{"Bb", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}],
      "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Bb", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "p", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], "2"], 
    " ", 
    RowBox[{"Bb", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iib", "[", 
     RowBox[{
      RowBox[{"p", "+", "\[CapitalDelta]"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}],
      "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "p", "+", "\[CapitalDelta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "p"}], "+", 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"Bb", "[", 
    RowBox[{"p", ",", "0"}], "]"}], " ", 
   RowBox[{"Iib", "[", 
    RowBox[{
     RowBox[{"p", "+", "\[CapitalDelta]"}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ",", "\[CapitalDelta]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7565652431041117`*^9, 3.756565265018536*^9}, {
   3.756565329894099*^9, 3.756565337261579*^9}, 3.7565654395167913`*^9, {
   3.756565473615617*^9, 3.7565654771226797`*^9}, {3.7565655537823772`*^9, 
   3.756565599235791*^9}, 3.756565961947363*^9, 3.756566315279036*^9, 
   3.7565663615086937`*^9, 3.756566556881938*^9, 3.756568359416028*^9, 
   3.7567273355162973`*^9, 3.756735745161965*^9, 3.757402647143721*^9, 
   3.757711676053873*^9, 3.757772273732841*^9, 3.7579243545281477`*^9, 
   3.7591368676425114`*^9, 3.7591403307205667`*^9},
 ExpressionUUID -> "0612a4e6-f596-4755-a92d-1f20ae404382"]
}, Open  ]],

Cell["We now want to find analytic solutions:", "Text",
 CellChangeTimes->{{3.754054852949308*^9, 3.7540548651159782`*^9}},
 ExpressionUUID -> "559b98f1-11ed-4a0e-8f35-f11b1c78efcd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Solutions", "Subsection",
 CellChangeTimes->{{3.754054482223053*^9, 3.754054490102764*^9}, {
  3.756736381311564*^9, 3.756736381647553*^9}},
 ExpressionUUID -> "8bfd377a-17e0-4b61-8485-50bfeb6fd0f5"],

Cell["", "Text",
 ExpressionUUID -> "8fee97cc-0f10-472c-bb87-2c22217b4348"],

Cell[CellGroupData[{

Cell["Compute", "Subsubsection",
 CellChangeTimes->{{3.7561117580685797`*^9, 3.756111763501145*^9}, {
  3.756112731595015*^9, 3.756112747346089*^9}, {3.756550601154545*^9, 
  3.7565506015306673`*^9}},
 ExpressionUUID -> "d191a7e7-d2d4-4877-ac13-7a4892ff3a2b"],

Cell[TextData[{
 "Before we can calculate analytic anomalous dimensions for any spin \
truncation L and any scaling dimension ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  ExpressionUUID -> "c837853a-276c-401b-a7c0-9b117615ab6c"],
 ",\nwe have to evaluate Resultsb[",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", ",", 
    SubscriptBox["\[CapitalDelta]", "0"]}], TraditionalForm]],
  ExpressionUUID -> "315d2863-d80a-40a1-abe7-bfddf8bbb923"],
 "] for the cases we want to find the analytic expressions for. Resultsb[",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", ",", 
    SubscriptBox["\[CapitalDelta]", "0"]}], TraditionalForm]],
  ExpressionUUID -> "11b05aa9-0a53-48ac-9314-c27249389917"],
 "] gives a list of anomalous dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],
  ExpressionUUID -> "56c60c15-12ee-4fa4-b62a-052114c9bd4d"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Times]", 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", 
       RowBox[{"(", "0", ")"}]], ")"}], 
     RowBox[{"n", ",", "l"}]]}], TraditionalForm]],
  ExpressionUUID -> "d94ed910-f335-43c1-9443-3ffa197f9b9a"],
 "."
}], "Text",
 CellChangeTimes->{{3.756545778816077*^9, 3.7565458272370653`*^9}, {
   3.7565462975171947`*^9, 3.7565463148426943`*^9}, 3.756735497085266*^9, {
   3.757402971735643*^9, 3.757402972390213*^9}, {3.757403485178281*^9, 
   3.757403485418211*^9}, {3.757711252336074*^9, 3.7577112527809715`*^9}, {
   3.7577115828680162`*^9, 3.757711583468872*^9}, {3.757924210051775*^9, 
   3.757924266024384*^9}},
 ExpressionUUID -> "09a5be28-1bb5-496c-9399-ad1ce29092d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Resultsb", "[", 
    RowBox[{"0", ",", "4"}], "]"}], ";"}], "    "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Resultsb", "[", 
    RowBox[{"0", ",", "6"}], "]"}], ";"}], "     "}]}], "Input",
 CellChangeTimes->{{3.753791971534762*^9, 3.753791975281405*^9}, {
   3.7537956654224033`*^9, 3.7537956905971203`*^9}, {3.753951268869299*^9, 
   3.7539513100067854`*^9}, {3.753969176804295*^9, 3.753969187046389*^9}, {
   3.75405543346255*^9, 3.754055451189662*^9}, {3.7540559528763103`*^9, 
   3.7540559754911737`*^9}, {3.7541355051633787`*^9, 3.754135523266493*^9}, {
   3.754137900915505*^9, 3.754137912871735*^9}, 3.756545774904722*^9, 
   3.756724971623291*^9, {3.7577116136258936`*^9, 3.75771161379737*^9}},
 ExpressionUUID -> "b47f1ec8-ea12-44a1-8921-3608d0e1c4ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Resultsb", "[", 
   RowBox[{"2", ",", "4"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Resultsb", "[", 
   RowBox[{"2", ",", "6"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7539512883870907`*^9, 3.7539512931824317`*^9}, {
  3.754055431566617*^9, 3.754055431870823*^9}, {3.75596679020129*^9, 
  3.755966800593004*^9}, {3.756724976462736*^9, 3.756724978783094*^9}, {
  3.7577116061155615`*^9, 3.7577116064436417`*^9}},
 ExpressionUUID -> "4fb54843-1103-460a-ab09-d48a520513ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Resultsb", "[", 
   RowBox[{"4", ",", "4"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.753951294946435*^9, 3.7539512983900433`*^9}, {
   3.754055455693391*^9, 3.754055456005589*^9}, 3.756724979710617*^9},
 ExpressionUUID -> "93f63b4d-7e48-4470-b2d6-572d1512a43b"],

Cell[CellGroupData[{

Cell["Checks", "Subsubsubsection",
 CellChangeTimes->{{3.7540545226607943`*^9, 3.754054523301004*^9}, {
  3.7571914766533155`*^9, 3.7571914773145866`*^9}},
 ExpressionUUID -> "b0f7d433-75a4-40e9-9fba-d4b2cd720c87"],

Cell["\<\
We check if the anomalous dimensions given by Resultsb[L,\[CapitalDelta]] \
indeed satisfy that Eqb[L,p,q,\[CapitalDelta]] \
=LHSb[L,p,q,\[CapitalDelta]]-RHSb[L,p,q,\[CapitalDelta]]=0, where LHSb and \
RHSb are the left-hand and right-hand side  of the recursion relation derived \
above\
\>", "Text",
 CellChangeTimes->{{3.757931648929356*^9, 3.757931694174964*^9}, {
  3.757931818688611*^9, 
  3.757931914995924*^9}},ExpressionUUID->"2ac3c8b7-0a33-413f-9ad8-\
20de1fa83a70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "4", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "7", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "8", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "12", ",", "4", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Resultsb", "[", 
    RowBox[{"0", ",", "4"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.753961539470849*^9, 3.7539615541467133`*^9}, {
   3.753969064100338*^9, 3.7539690754939175`*^9}, 3.7539691387543974`*^9, {
   3.754055486683981*^9, 3.754055488627921*^9}, {3.7565459068340054`*^9, 
   3.756545913569014*^9}, {3.756724989294433*^9, 3.756724994038171*^9}},
 ExpressionUUID -> "1c7161a2-9e3f-496e-bae2-eec4020f330c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7539615546970015`*^9, 3.7539691394712963`*^9, 
  3.754055977655422*^9, 3.754150036192068*^9, 3.756019664083461*^9, 
  3.756111829236013*^9, 3.756391249292834*^9, 3.7565472704797564`*^9, 
  3.756550568061384*^9, 3.756552466909321*^9, 3.7565687909095697`*^9, 
  3.756571440407896*^9, 3.756736964166069*^9, 3.756739453313795*^9, 
  3.756740773980648*^9, 3.757191539024143*^9, 3.757403465259069*^9, 
  3.757924883772045*^9, 3.7591370366750975`*^9, 3.7591404222374506`*^9},
 ExpressionUUID -> "9c3419cb-3ea8-4410-a67e-dcb320ad79fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "4", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "7", ",", "8", ",", "6"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "8", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"0", ",", "12", ",", "4", ",", "6"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Resultsb", "[", 
    RowBox[{"0", ",", "6"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7540554937314653`*^9, 3.754055496123287*^9}, {
  3.754055994587657*^9, 3.754056012385006*^9}, {3.756724994918148*^9, 
  3.756725010221429*^9}},
 ExpressionUUID -> "49362de7-e400-439b-84ab-f9b18ea1e701"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.754055978726652*^9, 3.754056013427472*^9, 3.754150037291432*^9, 
   3.7560196697968283`*^9, 3.756547270792677*^9, 3.75655056925254*^9, 
   3.756552468227261*^9, 3.756569063095949*^9, 3.756570303456854*^9, {
   3.756571452125943*^9, 3.756571457015004*^9}, 3.75673696464118*^9, 
   3.756740775151013*^9, 3.757403470994622*^9, 3.757924885394973*^9, 
   3.7591370377483253`*^9, 3.7591404231596227`*^9},
 ExpressionUUID -> "471e820d-eafd-43b8-a393-a318f763021a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "7", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "8", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "12", ",", "4", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Resultsb", "[", 
    RowBox[{"2", ",", "4"}], "]"}]}], "//", "Simplify", "    "}]], "Input",
 CellChangeTimes->{{3.753708658084309*^9, 3.7537086849342613`*^9}, {
  3.7537919883311357`*^9, 3.753791995664394*^9}, {3.7537955677231817`*^9, 
  3.753795570475395*^9}, {3.7539690673122597`*^9, 3.7539690953893223`*^9}, {
  3.7539691431172576`*^9, 3.7539691501692543`*^9}, {3.754055498283228*^9, 
  3.754055505619013*^9}, {3.7567249960140543`*^9, 3.756725012669279*^9}},
 ExpressionUUID -> "035f43c9-8898-4a23-8c25-ca2b9b8af022"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75370866108465*^9, 3.75370868536057*^9}, 
   3.7537109456176777`*^9, 3.753795571109885*^9, 3.7539615326430063`*^9, {
   3.7539691405380507`*^9, 3.753969150800768*^9}, 3.754055981003611*^9, 
   3.75415003857056*^9, 3.756019674306727*^9, 3.756547271227186*^9, 
   3.756550570361827*^9, 3.756552470433997*^9, 3.756571466416747*^9, 
   3.756736965205317*^9, 3.756740776370513*^9, 3.757403474309429*^9, 
   3.757924886394478*^9, 3.75913703870568*^9, 3.7591404240569067`*^9},
 ExpressionUUID -> "8a4151d6-6e53-48ca-958a-918285813d3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "7", ",", "8", ",", "6"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "8", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"2", ",", "12", ",", "4", ",", "6"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Resultsb", "[", 
    RowBox[{"2", ",", "6"}], "]"}]}], "//", "Simplify", "    "}]], "Input",
 CellChangeTimes->{{3.7560196794152737`*^9, 3.7560196835913563`*^9}, {
  3.756724997102072*^9, 3.756725014989073*^9}},
 ExpressionUUID -> "555f970b-714f-4ebd-8d0a-b16950c82784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7560196847310047`*^9, 3.756547271862504*^9, 3.756550571534774*^9, 
   3.756552471966618*^9, 3.756571590327044*^9, 3.7567369658829393`*^9, {
   3.75674077954354*^9, 3.75674078343847*^9}, 3.757406202713641*^9, 
   3.757924887276494*^9, 3.7591370396904354`*^9, 3.7591404249650307`*^9},
 ExpressionUUID -> "95bbe451-f6cf-41d2-be7a-a7b5e6658f09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "7", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "8", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "12", ",", "4", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Resultsb", "[", 
    RowBox[{"4", ",", "4"}], "]"}]}], "//", "Simplify", "    "}]], "Input",
 CellChangeTimes->{{3.7539554963425517`*^9, 3.7539555153246584`*^9}, {
  3.753969074231556*^9, 3.7539690919880667`*^9}, {3.754055509506596*^9, 
  3.754055519666317*^9}, {3.7567249982137117`*^9, 3.756725002317766*^9}},
 ExpressionUUID -> "1cc632a7-f553-495f-93e8-a04ba7f8496b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75395550032787*^9, 3.7539555165225477`*^9}, 
   3.753961535690855*^9, 3.754055983220408*^9, 3.754150040766951*^9, 
   3.7565472727208633`*^9, 3.756550573772862*^9, 3.756552473475709*^9, 
   3.756571591908908*^9, 3.756736966920319*^9, 3.756740780390893*^9, 
   3.757406205223556*^9, 3.757924888319858*^9, 3.7591370409520755`*^9, 
   3.7591404262252855`*^9},
 ExpressionUUID -> "351b2378-17ee-439b-8842-82f9c085300b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Find Analytic Solutions", "Subsubsection",
 CellChangeTimes->{{3.754054542091949*^9, 3.754054546571859*^9}, {
  3.7567363478893127`*^9, 3.756736351849018*^9}},
 ExpressionUUID -> "83cc629c-c14e-45d5-8648-8654e91188bd"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"AnalyticDimb", "[", 
     RowBox[{"L", ",", 
      SubscriptBox["\[CapitalDelta]", "0"]}], "]"}], " ", "then", " ", 
    "gives", " ", "analytic", " ", "expressions", " ", "for", " ", 
    SubscriptBox["\[Gamma]", 
     RowBox[{"n", ",", "l"}]], " ", "for", " ", "any", " ", "L", " ", "and", 
    " ", 
    SubscriptBox["\[CapitalDelta]", "0"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "16ef726c-f568-41a7-8a4f-8dc3eea6ba3e"],
 " as a list with a separate expression for any l=0,2,...L"
}], "Text",
 CellChangeTimes->{{3.757923905404168*^9, 3.7579239324582787`*^9}, {
  3.757924285873148*^9, 3.757924297886909*^9}, {3.75792441521649*^9, 
  3.7579244442069483`*^9}},ExpressionUUID->"918c2f92-b98c-4fd4-a219-\
52d75b1dd47a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AnalyticDimb", "[", 
     RowBox[{"L1_", ",", "\[CapitalDelta]1_"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{"L1", "//", "EvenQ"}], ")"}]}], ":=", 
   RowBox[{
    RowBox[{"AnalyticDimb", "[", 
     RowBox[{"L1", ",", "\[CapitalDelta]1"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", "=", "L1"}], ",", 
        RowBox[{"\[CapitalDelta]", "=", "\[CapitalDelta]1"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"minlab", "=", 
           RowBox[{"LabelPosMinb", "[", 
            RowBox[{"L", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"CoeffPartSolb", "[", 
              RowBox[{"L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], 
              "]"}], "\[NotEqual]", 
             RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"A\[CapitalGamma]pt", "[", 
                RowBox[{
                "L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], "]"}],
                "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"FindSequenceFunction", "[", 
                   RowBox[{
                    RowBox[{"CoeffPartSolb", "[", 
                    RowBox[{
                    "L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], 
                    "]"}], ",", "n"}], "]"}], ")"}], "/.", 
                 RowBox[{"n", "\[Rule]", 
                  RowBox[{"n", "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "minlab"}], ")"}]}]}]}], "//", 
                "FullSimplify"}]}], ";", "  ", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"\[CapitalGamma]ptb", "[", 
                RowBox[{
                "L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], "]"}],
                "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"A\[CapitalGamma]pt", "[", 
                  RowBox[{
                  "L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], 
                  "]"}], "/", 
                 RowBox[{"Afreeb", "[", 
                  RowBox[{"\[CapitalDelta]", ",", "n", ",", "l"}], "]"}]}], "//",
                 "FullSimplify"}]}], ";"}], "       ", "\[IndentingNewLine]", 
             "}"}], ",", 
            RowBox[{
             RowBox[{"\[CapitalGamma]ptb", "[", 
              RowBox[{"L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], 
              "]"}], "=", "0"}]}], "]"}], ";", "  ", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "A\[CapitalGamma]pt", " ", "denotes", " ", "the", " ", "part", 
             " ", "of", " ", "the", " ", "anomalous", " ", "dimension", " ", 
             "multiplying", " ", "the", " ", "free", " ", "parameter", " ", 
             "with", " ", "label", " ", "constlabel"}], ",", " ", 
            RowBox[{
            "it", " ", "is", " ", "multiplied", " ", "by", " ", "the", " ", 
             "free", " ", "OPE", " ", "coefficient", " ", "Afreeb", " ", "we",
              " ", "solved", " ", "for", " ", "above"}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"to", " ", "get", " ", "\[CapitalGamma]pt", " ", 
             RowBox[{"(", 
              RowBox[{"anomalous", " ", "dimensions"}], ")"}]}], ":", " ", 
            RowBox[{"divide", " ", "by", " ", "Afreeb"}]}], "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"CoeffPartSolb", "[", 
                RowBox[{
                "L", ",", "\[CapitalDelta]", ",", "l", ",", "constlabel"}], 
                "]"}], "\[NotEqual]", 
               RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalGamma]ptb", "[", 
                  RowBox[{
                  "L", ",", "\[CapitalDelta]", ",", "l", ",", "constlabel"}], 
                  "]"}], "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"FindSequenceFunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CoeffPartSolb", "[", 
                    RowBox[{
                    "L", ",", "\[CapitalDelta]", ",", "l", ",", 
                    "constlabel"}], "]"}], "/", 
                    RowBox[{"CoeffPartSolb", "[", 
                    RowBox[{
                    "L", ",", "\[CapitalDelta]", ",", "l", ",", "minlab"}], 
                    "]"}]}], ",", "n"}], "]"}], ")"}], "/.", 
                   RowBox[{"n", "\[Rule]", 
                    RowBox[{"n", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "minlab"}], ")"}]}]}]}], "//", 
                  "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "}"}], 
              ",", 
              RowBox[{
               RowBox[{"\[CapitalGamma]ptb", "[", 
                RowBox[{
                "L", ",", "\[CapitalDelta]", ",", "l", ",", "constlabel"}], 
                "]"}], "=", "0"}]}], "]"}], "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"constlabel", ",", 
              RowBox[{"minlab", "+", "1"}], ",", 
              RowBox[{"Length", "[", 
               RowBox[{"ConstLabelb", "[", "L", "]"}], "]"}]}], "}"}]}], 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"combine", " ", "all", " ", "parts"}], ",", " ", 
            RowBox[{"schematically", " ", 
             RowBox[{"like", ":", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"~", " ", 
                  RowBox[{"f1", "[", "n", "]"}]}], " ", 
                 RowBox[{"cb", "[", 
                  RowBox[{"0", ",", "0"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"f2", "[", "n", "]"}], " ", 
                 RowBox[{"cb", "[", 
                  RowBox[{"0", ",", "2"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"f3", "[", "n", "]"}], " ", 
                 RowBox[{"cb", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}]}], ".."}]}]}]}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"\[CapitalGamma]b", "[", 
            RowBox[{"L", ",", "\[CapitalDelta]", ",", "l"}], "]"}], "=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalGamma]ptb", "[", 
              RowBox[{"L", ",", "\[CapitalDelta]", ",", "l", ",", 
               RowBox[{"LabelPosMinb", "[", 
                RowBox[{"L", ",", "l"}], "]"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Constb", "[", "L", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"LabelPosMinb", "[", 
                   RowBox[{"L", ",", "l"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "+", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Constb", "[", "L", "]"}], "[", 
                    RowBox[{"[", "constlabel", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], " ", 
                  RowBox[{"\[CapitalGamma]ptb", "[", 
                   RowBox[{
                   "L", ",", "\[CapitalDelta]", ",", "l", ",", "constlabel"}],
                    "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"constlabel", ",", 
                   RowBox[{
                    RowBox[{"LabelPosMinb", "[", 
                    RowBox[{"L", ",", "l"}], "]"}], "+", "1"}], ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Constb", "[", "L", "]"}], "]"}]}], "}"}]}], 
                "]"}]}], ")"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "L", ",", "2"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[CapitalGamma]b", "[", 
          RowBox[{"L", ",", "\[CapitalDelta]", ",", "l"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "L", ",", "2"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AnalyticDimb", "[", 
       RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], " ", "gives", " ", "a", 
      " ", "list", " ", "of", " ", "analytic", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], " ", "with", " ", "one", " ", "expression", 
      " ", "for", " ", "any", " ", "l"}], "=", "0"}], ",", "2", ",", "...", 
    ",", "L"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"In", " ", 
    RowBox[{"\[CapitalGamma]b", "[", 
     RowBox[{"L", ",", "\[CapitalDelta]", ",", "n", ",", "l"}], "]"}], " ", 
    "we", " ", "rewrite", " ", "these", " ", "results", " ", "as", " ", 
    "function", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{"L", ",", "\[CapitalDelta]", ",", "n", ",", "l"}], ")"}], " ", 
    "for", " ", "each", " ", "l", " ", "separately"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]b", "[", 
    RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "n1_", ",", "l_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"l", "//", 
     RowBox[{"EvenQ", "&&", 
      RowBox[{"l", "\[LessEqual]", "L"}]}]}], ")"}]}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]b", "[", 
    RowBox[{"L", ",", "\[CapitalDelta]", ",", "n1", ",", "l"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AnalyticDimb", "[", 
      RowBox[{"L", ",", "\[CapitalDelta]"}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{
      FractionBox["l", "2"], "+", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"n", "\[Rule]", "n1", "   "}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7539695959004602`*^9, 3.7539695961166673`*^9}, 
   3.7539696678373423`*^9, {3.754055548681909*^9, 3.754055613078673*^9}, {
   3.754055669691957*^9, 3.754055759214489*^9}, {3.754056356337047*^9, 
   3.754056364001197*^9}, {3.754137850308631*^9, 3.754137877563304*^9}, {
   3.754149836156419*^9, 3.754149837347904*^9}, {3.75415017049931*^9, 
   3.754150175483015*^9}, 3.754150292357882*^9, {3.755963907086884*^9, 
   3.755963914086273*^9}, {3.755964120428172*^9, 3.755964122552535*^9}, {
   3.756545961208198*^9, 3.756546032332168*^9}, {3.7565460748262568`*^9, 
   3.7565461601816*^9}, {3.756546319061759*^9, 3.756546369187647*^9}, {
   3.756546450375766*^9, 3.756546451038981*^9}, 3.756550100629719*^9, {
   3.756550131260721*^9, 3.756550189482061*^9}, {3.756550260132472*^9, 
   3.756550300395196*^9}, {3.7565503422275457`*^9, 3.75655034405013*^9}, 
   3.756550466021248*^9, 3.756550498089547*^9, 3.7565507844044733`*^9, {
   3.756550858968039*^9, 3.75655091778793*^9}, {3.756550952299662*^9, 
   3.756550981650199*^9}, {3.756555499502384*^9, 3.75655558239336*^9}, {
   3.756725027965995*^9, 3.756725143982913*^9}, 3.7567409724552402`*^9, {
   3.757403573103158*^9, 3.757403585183*^9}, {3.757772346869464*^9, 
   3.757772372732403*^9}, {3.757923886877076*^9, 3.7579238995246058`*^9}, {
   3.7579239465057383`*^9, 3.757924028405056*^9}, {3.757924458159539*^9, 
   3.757924460511202*^9}},
 ExpressionUUID -> "49d486cb-a944-472f-8e25-6cfd857376b1"],

Cell["some examples:", "Text",
 CellChangeTimes->{{3.7579240413080177`*^9, 3.757924044300355*^9}},
 ExpressionUUID -> "d5e254a6-fcff-49c5-817f-2e29f6b51293"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDimb", "[", 
  RowBox[{"0", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.753951330607994*^9, 3.7539513313860483`*^9}, {
   3.75405577078926*^9, 3.754055771197467*^9}, 3.756725146262429*^9},
 ExpressionUUID -> "1b91e2d1-4b02-4df5-baff-9fd80a9bf5fc"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"35", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], " ", 
    RowBox[{"cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], 
   RowBox[{"96", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]], "}"}]], "Output",
 CellChangeTimes->{3.7579249175640593`*^9, 3.757924972561417*^9, 
  3.7591370569316893`*^9, 3.7591404362466373`*^9},
 ExpressionUUID -> "b6b3da6d-9998-44b3-8050-630551db20a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDimb", "[", 
  RowBox[{"2", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.7540557794048233`*^9, 3.7540557798370037`*^9}, 
   3.756725148702263*^9},
 ExpressionUUID -> "03ddfad8-52e6-44a8-982d-85e73b0c6a2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"297", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"14944", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7814", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"532", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], 
        RowBox[{"32000", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"1573", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2016", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1062", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"76", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{"168000", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"693", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "-", 
        FractionBox[
         RowBox[{"572", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "n"}], ")"}], " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{"2835", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}]}]]}], ")"}]}], 
     RowBox[{"819200", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757924914741075*^9, 3.757924975753622*^9, 
  3.759137062661935*^9, 3.7591404413902917`*^9},
 ExpressionUUID -> "0f4d9610-a7ad-4458-b5f9-3b1a49c2bd90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDimb", "[", 
  RowBox[{"4", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.753951337191763*^9, 3.7539513375481005`*^9}, {
   3.754055781988741*^9, 3.7540557824689407`*^9}, 3.756725152214292*^9},
 ExpressionUUID -> "d267cbba-3073-43fd-bf41-f55cc0bb8c5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]], 
    RowBox[{"35", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"297", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"14944", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7814", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"532", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], 
        RowBox[{"32000", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"143", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "165975699456"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45499938048"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"21506397312", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4872020768", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"431742944", "+", 
                    RowBox[{"65", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"232500", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2356", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cb", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"526848000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"1573", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2016", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1062", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"76", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{"168000", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"31603", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"843042816", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "869294592"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "353008512"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"134612832", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22247576", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"178860", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2106", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36415733760", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"785213", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "145152000"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30064896"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"21308544", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2899616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"107916", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], 
        RowBox[{"614515507200", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"693", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cb", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "+", 
          FractionBox[
           RowBox[{"13", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"880548", "+", 
              RowBox[{"13", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"25750", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1532", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], 
           RowBox[{"277830", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"572", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "n"}], ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{"2835", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"14365", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"92772", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"33030", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1402", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], 
           RowBox[{"96018048", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"71383", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"13500", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4722", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"178", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], 
           RowBox[{"324060912", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"819200", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1859", " ", 
      SuperscriptBox["16", 
       RowBox[{
        RowBox[{"-", "10"}], "-", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "n"}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "-", 
        FractionBox[
         RowBox[{"425", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], 
         RowBox[{"1728", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"9", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"27455", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"cb", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], 
         RowBox[{"530712", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}]}]]}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"55125", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "n"}], "]"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7539518422154512`*^9, {3.753954737619175*^9, 3.7539547471927724`*^9}, 
   3.75395488505342*^9, 3.7539549693811207`*^9, 3.753955297814375*^9, {
   3.753955389458235*^9, 3.753955414256118*^9}, 3.7539595402082396`*^9, {
   3.7539595703237305`*^9, 3.7539595986593904`*^9}, 3.75396054980217*^9, 
   3.7539612177532883`*^9, 3.7539613732109137`*^9, 3.7539618130840096`*^9, 
   3.7539619006211586`*^9, 3.7539624116344085`*^9, 3.7539624699476786`*^9, 
   3.7539630747923346`*^9, 3.753963110800557*^9, 3.7539641820155783`*^9, {
   3.7539665675109015`*^9, 3.753966588292974*^9}, 3.754056406178255*^9, 
   3.7541399569466667`*^9, 3.754150082454605*^9, 3.75415022817842*^9, 
   3.75415033060118*^9, 3.7563912391235476`*^9, 3.756552506715727*^9, 
   3.756571714428485*^9, 3.756741252950739*^9, 3.757406227149311*^9, 
   3.7579243422047443`*^9, {3.757924910575*^9, 3.757924982546733*^9}, 
   3.7591370753412795`*^9, 3.75914045172892*^9},
 ExpressionUUID -> "814b4c65-890d-4a3d-9b31-31a6e10e7ff3"]
}, Closed]],

Cell["", "Text",ExpressionUUID->"a88b84aa-4518-4d4e-87e8-94d6905fa4d0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Some Solutions", "Subsubsection",
 CellChangeTimes->{{3.757712493835557*^9, 3.757712500287427*^9}}],

Cell["\<\
In this section we look at the lower-spin truncations in more detail\
\>", "Text",
 CellChangeTimes->{{3.757924051035481*^9, 
  3.757924064634713*^9}},ExpressionUUID->"52ec7897-ea77-4f29-b59b-\
2190abfe3361"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Spin-0 Truncation, General ", "Item"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]], "Item",
  ExpressionUUID -> "221b1201-be78-443a-bdaa-562f90ed1245"], "Item"]
}], "Subsubsubsection",
 CellChangeTimes->{{3.754054663622931*^9, 3.7540546851732683`*^9}, {
  3.754150534951322*^9, 3.7541505408793573`*^9}, {3.756024542458005*^9, 
  3.756024545738278*^9}, {3.757403896749002*^9, 3.757403912548089*^9}, {
  3.757425682266357*^9, 3.757425683364167*^9}},
 ExpressionUUID -> "64a58049-41f1-4616-b798-1c95a02190d5"],

Cell["", "Text",
 ExpressionUUID -> "88fcc7e1-872b-4fe5-b7f0-858f79d0cac9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalGamma]b", "[", 
    RowBox[{"0", ",", "4", ",", "n", ",", "0"}], "]"}], ",", 
   RowBox[{"\[CapitalGamma]b", "[", 
    RowBox[{"0", ",", "6", ",", "n", ",", "0"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.754056427372939*^9, 3.754056427707911*^9}, 
   3.756725171341095*^9, {3.757711664695412*^9, 3.7577116685779085`*^9}},
 ExpressionUUID -> "ecd3bcf1-7c70-44ee-af00-33c770f10ebb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"99", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], 
    RowBox[{"640", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.753969727925083*^9, {3.754056424119728*^9, 3.754056429868167*^9}, 
   3.754144188608644*^9, 3.7541500879865713`*^9, 3.754150228261676*^9, {
   3.754150330672155*^9, 3.7541503622130136`*^9}, 3.7559641418088512`*^9, 
   3.7559648728419313`*^9, 3.756020671368054*^9, 3.756111961816098*^9, 
   3.7565525623664083`*^9, {3.756568796408806*^9, 3.7565688147020597`*^9}, 
   3.756571717250465*^9, 3.756740800474244*^9, 3.756741268422122*^9, 
   3.757403987635292*^9, 3.757711897082779*^9, 3.757772459632435*^9, 
   3.7591370939159775`*^9},
 ExpressionUUID -> "322b97b0-3281-461c-8436-6d9f37410434"]
}, Open  ]],

Cell[TextData[{
 "general expression for any ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "96321747-c02b-41be-b7fc-e8787d9b0c71"],
 ":"
}], "Text",
 CellChangeTimes->{{3.755965105615301*^9, 3.7559651162480297`*^9}, 
   3.756025680167234*^9, {3.757675080925634*^9, 
   3.757675087021598*^9}},ExpressionUUID->"8a818ff6-be03-4e05-ae57-\
3dd8c04c652a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]spin0b", "[", 
   RowBox[{"0", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", "n", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.755946536930513*^9, 3.7559465468749776`*^9}, {
   3.755964999542596*^9, 3.755965001869656*^9}, 3.7560240172567377`*^9, {
   3.756025731157699*^9, 3.756025732229459*^9}, {3.7567251944200277`*^9, 
   3.756725195916671*^9}},
 ExpressionUUID -> "0ff44af2-c41c-4db8-9535-688b169c62e5"],

Cell[TextData[{
 "comparing this result to solution from CPW expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Dbar", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "0"], ",", 
     SubscriptBox["\[CapitalDelta]", "0"], ",", 
     SubscriptBox["\[CapitalDelta]", "0"]}]}], TraditionalForm]],
  ExpressionUUID -> "58ffec87-1be7-4fc1-96d2-d77d43d9a7ea"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"0", ","}]], TraditionalForm]],
  ExpressionUUID -> "58ffec87-1be7-4fc1-96d2-d77d43d9a7ea"],
 "x,z] , they agree for the choice of free parameter:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["\[CapitalDelta]", "0"]}], ")"}], "!"}], ")"}], "3"],
        " ", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "0"], "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "0"]}], ")"}], "!"}]]}]}], 
   TraditionalForm]],
  ExpressionUUID -> "7b524bb6-d795-41ca-a655-572af8d880ad"]
}], "Text",
 CellChangeTimes->{{3.756113225753621*^9, 3.7561132335372353`*^9}, {
  3.756113268815547*^9, 3.756113269850449*^9}, {3.756113339804125*^9, 
  3.7561133584113007`*^9}, {3.7563915471858234`*^9, 3.7563915594956107`*^9}, {
  3.756552609678553*^9, 3.7565527023970003`*^9}, {3.756725199668231*^9, 
  3.756725199668283*^9}, {3.75740404076761*^9, 3.757404040767639*^9}, {
  3.75767509763074*^9, 3.757675131987266*^9}, {3.757711264575319*^9, 
  3.757711281903634*^9}},
 ExpressionUUID -> "43c07b0e-ebea-4184-b978-87e0c3f09b7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParameterChoiceL0b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], 
          ")"}], "3"], " ", 
        RowBox[{"\[CapitalDelta]", "!"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "\[CapitalDelta]"}], ")"}], "!"}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756725201043726*^9, 3.75672520185166*^9}, {
  3.756822424743132*^9, 3.7568224275124826`*^9}},
 ExpressionUUID -> "b49b76da-c1c1-404d-814c-e92af9111538"],

Cell[TextData[{
 "large-n behaviour: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "3"], TraditionalForm]],
  ExpressionUUID -> "c6f3e5ab-303a-4e05-9072-33ddb91591e1"]
}], "Text",
 CellChangeTimes->{{3.755965131645976*^9, 3.755965140213619*^9}, {
  3.7577113319990273`*^9, 3.7577113324919996`*^9}},
 ExpressionUUID -> "0e600d59-4c81-449a-bd83-94a2d6a3745c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]spin0b", "[", 
        RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], "/.", 
       RowBox[{"n", "\[Rule]", 
        FractionBox["1", "t"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.755946642879712*^9, 3.755946683212656*^9}, {
   3.7559483357981596`*^9, 3.7559483837261667`*^9}, {3.7561119866495132`*^9, 
   3.7561119883052*^9}, 3.756725203796278*^9},
 ExpressionUUID -> "746c572f-7aff-4509-ad2f-9c0090158292"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"cb", "[", 
    RowBox[{"0", ",", "0"}], "]"}]}], 
  RowBox[{"64", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7559466487344007`*^9, 3.75594668390412*^9}, 
   3.7559483427673426`*^9, {3.7559483736459084`*^9, 3.7559483841865926`*^9}, 
   3.7559650125694323`*^9, 3.756020692727598*^9, 3.756024021430233*^9, 
   3.75611228065121*^9, 3.7565527287963533`*^9, 3.7565717541847563`*^9, 
   3.7567412874161243`*^9, 3.75682242955616*^9, 3.75740405283724*^9, 
   3.757711901633015*^9},
 ExpressionUUID -> "dc49b742-e754-4483-982f-5e8fa932efcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin0b", "[", 
    RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], "/.", 
   "ParameterChoiceL0b"}], "/.", 
  RowBox[{"\[CapitalDelta]", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.7564234438665113`*^9, 3.756423474284691*^9}, {
  3.75672520623545*^9, 3.756725207611456*^9}},
 ExpressionUUID -> "24492768-72a3-4761-84ba-2e93fa2cfa3d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}]}], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.756423474428938*^9, 3.756552730618425*^9, {3.75657175507251*^9, 
   3.756571758259001*^9}, 3.756741288723977*^9, 3.756822430496475*^9, 
   3.757404055815082*^9, 3.757711902703246*^9},
 ExpressionUUID -> "59990f63-00aa-4c69-8e1b-08e37575780d"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.7563915280365324`*^9, 3.7563915420378094`*^9}}],

Cell[CellGroupData[{

Cell["Checks", "Subsubsubsubsection",
 CellChangeTimes->{{3.757712249300364*^9, 3.757712252898207*^9}}],

Cell["", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Eqb", "[", 
       RowBox[{"0", ",", "5", ",", "4", ",", "\[CapitalDelta]"}], "]"}], ",", 
      
      RowBox[{"Eqb", "[", 
       RowBox[{"0", ",", "8", ",", "4", ",", "\[CapitalDelta]"}], "]"}], ",", 
      
      RowBox[{"Eqb", "[", 
       RowBox[{"0", ",", "2", ",", "0", ",", "\[CapitalDelta]"}], "]"}], ",", 
      
      RowBox[{"Eqb", "[", 
       RowBox[{"0", ",", "15", ",", "9", ",", "\[CapitalDelta]"}], "]"}]}], 
     "}"}], "/.", 
    RowBox[{
     RowBox[{"Bb", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Afreeb", "[", 
       RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], 
      RowBox[{"\[CapitalGamma]spin0b", "[", 
       RowBox[{"0", ",", "\[CapitalDelta]", ",", "a", ",", "b"}], "]"}]}]}]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", "4", ",", "12"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.754150152418365*^9, 3.754150159441984*^9}, {
  3.754150256126316*^9, 3.75415025830943*^9}, {3.755965152357151*^9, 
  3.755965295830071*^9}, {3.755966436669908*^9, 3.755966472802024*^9}, {
  3.756020709650258*^9, 3.756020714913896*^9}, {3.7560240279095488`*^9, 
  3.756024092307609*^9}, {3.7560242863301277`*^9, 3.7560243157265587`*^9}, {
  3.756024491927003*^9, 3.7560244965971746`*^9}, {3.756111991417004*^9, 
  3.756111992480941*^9}, {3.756725210411175*^9, 3.756725224674367*^9}},
 ExpressionUUID -> "35f6374b-d2de-44e9-b3e0-b5dfa819c9b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.754150160459762*^9, 3.754150258918694*^9, 3.754150386097927*^9, {
   3.755965153560896*^9, 3.755965184091033*^9}, {3.755965223829459*^9, 
   3.755965257881647*^9}, {3.755965288713583*^9, 3.755965297986121*^9}, {
   3.75596643992649*^9, 3.7559664737755013`*^9}, {3.756020697166651*^9, 
   3.756020717532504*^9}, {3.756024026178299*^9, 3.756024057851122*^9}, 
   3.756024089014716*^9, 3.756024266122883*^9, 3.756024319395885*^9, {
   3.7560244940188*^9, 3.756024499693371*^9}, 3.756112282040533*^9, 
   3.7565527552102013`*^9, 3.756571767194631*^9, 3.7567412977767963`*^9, 
   3.757404183810713*^9, 3.757711907944824*^9},
 ExpressionUUID -> "809af4ad-18d7-411b-9515-2b8c7b842ba1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eqb", "[", 
    RowBox[{"0", ",", "0", ",", "2", ",", "\[CapitalDelta]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Bb", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"Afreeb", "[", 
      RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"\[CapitalGamma]spin0b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]", ",", "a", ",", "b"}], "]"}]}]}]}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.7560242758404512`*^9, {3.756024322935047*^9, 3.756024341724917*^9}, {
   3.756112294850268*^9, 3.756112295889357*^9}, {3.7567252267862663`*^9, 
   3.7567252312903147`*^9}},
 ExpressionUUID -> "47323c62-4d25-4017-b8dc-afe5f9479ee6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7560243131414347`*^9, 3.756024344248047*^9}, {
   3.756112284438066*^9, 3.7561122974855213`*^9}, 3.756552762013579*^9, 
   3.756571773280292*^9, 3.7567413042983007`*^9, 3.757404187257039*^9, 
   3.7577119133399334`*^9},
 ExpressionUUID -> "b94ec584-cb99-4296-9f31-7e03fe049b59"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Spin-2 Truncation, General ", "Item"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]], "Item",
  ExpressionUUID -> "07e4e625-949a-4daf-8334-bd003091ae4f"], "Item"]
}], "Subsubsubsection",
 CellChangeTimes->{{3.754054732219219*^9, 3.7540547359701357`*^9}, {
  3.754150531343441*^9, 3.754150533719675*^9}, {3.756026091649963*^9, 
  3.756026093170126*^9}, {3.757403903132785*^9, 3.757403914660411*^9}, {
  3.757425686803567*^9, 3.757425687115779*^9}},
 ExpressionUUID -> "0454391b-2973-43e5-8230-01c2750d8c13"],

Cell["", "Text",
 ExpressionUUID -> "5b67ed4f-e2bd-484c-af5e-6113b114132a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]b", "[", 
  RowBox[{"2", ",", "4", ",", "n", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.75405645050692*^9, 3.754056452690377*^9}, {
   3.7540571650711184`*^9, 3.754057167701975*^9}, 3.756725325573326*^9, 
   3.7577119801218667`*^9},
 ExpressionUUID -> "fb31bae0-00c6-40e3-bd77-4ff264f90a05"],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"297", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14944", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7814", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"532", "+", 
               RowBox[{"5", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], 
      RowBox[{"32000", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1573", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2016", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1062", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"76", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], 
      RowBox[{"168000", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], 
  RowBox[{"96", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7539697735821257`*^9, 3.7540564576947393`*^9, 
  3.754057168609837*^9, 3.754144238242476*^9, 3.7541501144830713`*^9, 
  3.754150392854762*^9, 3.756024565498727*^9, 3.7563909525858355`*^9, 
  3.7563913198975244`*^9, 3.7565717793092337`*^9, 3.756741405885857*^9, 
  3.757404816276968*^9, 3.7577123285000772`*^9, 3.7591371189079137`*^9},
 ExpressionUUID -> "fb206802-ff11-4be8-9247-3d06b9682165"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]b", "[", 
  RowBox[{"2", ",", "6", ",", "n", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.756024572640738*^9, 3.756725326284978*^9, 
  3.7577119819489727`*^9},
 ExpressionUUID -> "9f3bfa7a-4b84-47d6-a978-da85e26142ff"],

Cell[BoxData[
 FractionBox[
  RowBox[{"99", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"65", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1431000", "+", 
         RowBox[{"13", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10248", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"230", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], 
      RowBox[{"190512", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1105", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"415800", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"39252", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"922", "+", 
               RowBox[{"5", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], 
      RowBox[{"13039488", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], 
  RowBox[{"640", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.756024578846848*^9, 3.7565717806394377`*^9, 
  3.756741407080513*^9, 3.7577123297760983`*^9, 3.75913712423635*^9},
 ExpressionUUID -> "c755a7ed-6ae7-4ae4-b6b9-16bf6e33e1ed"]
}, Open  ]],

Cell["\<\
Solutions:
Can write spin-2 solutions in terms of spin-0 solutions as   \
\[CapitalGamma]spin2b[2,\[CapitalDelta],n,0]=\[CapitalGamma]spin0b[0,\
\[CapitalDelta],n,0] +f(1) cb[0,2]+f(2) cb[1,2], deduce formulas for  general \
\[CapitalDelta]:\
\>", "Text",
 CellChangeTimes->{{3.756048388924426*^9, 3.756048395213093*^9}, 
   3.7577118687300854`*^9, {3.7577119608178635`*^9, 3.7577119699402246`*^9}, {
   3.757772521803754*^9, 
   3.757772523603093*^9}},ExpressionUUID->"53717d6e-fb59-4687-9d20-\
39ce71434331"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2b", "[", 
    RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
   
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalGamma]spin0b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
        RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
        RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2b", "[", 
    RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "2"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]spin0b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cb", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "n", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
             RowBox[{"cb", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], ")"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["n", "6"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"29", "-", 
        RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"127", "-", 
        RowBox[{"161", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"89", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}]], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"33", " ", "\[CapitalDelta]"}], "-", 
        RowBox[{"215", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"117", " ", "\[CapitalDelta]"}], "-", 
        RowBox[{"107", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"20", " ", 
      SuperscriptBox["n", "6"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      SuperscriptBox["\[CapitalDelta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"29", "-", 
        RowBox[{"98", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"508", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "199"}], "+", 
           RowBox[{"89", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"4", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "41"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"104", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "131"}], "+", 
                 RowBox[{"41", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.756044022460394*^9, 3.756044036134911*^9}, 
   3.756044103332261*^9, {3.756047865537765*^9, 3.756047876593761*^9}, {
   3.7560484034220743`*^9, 3.756048413612306*^9}, {3.756111868800344*^9, 
   3.756111881135837*^9}, {3.7566716022112546`*^9, 3.756671607051464*^9}, {
   3.7567252452675343`*^9, 3.756725270369341*^9}},
 ExpressionUUID -> "94277e97-53c9-475d-a99f-620fc47950ee"],

Cell[TextData[{
 "large-n behaviour:  ~ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "9"], TraditionalForm]],ExpressionUUID->
  "948f3346-635c-4969-aa29-1443c38962d8"],
 "    (Note that in L-0 truncation: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "3"], "-", " ", 
     RowBox[{
     "difference", " ", "is", " ", "6", " ", "as", " ", "expected", " ", 
      RowBox[{"(", 
       RowBox[{"see", " ", "paper"}], ")"}]}]}], " ", ")"}], 
   TraditionalForm]],ExpressionUUID->"ee131dd7-82c9-40c7-ae61-c87aef581991"],
 ", we also expect a second solution with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "7"], " "}], TraditionalForm]],ExpressionUUID->
  "87a597f2-d6b7-415f-9729-6b9938820478"],
 "(difference to spin-0 being 4), this is satisfied for the following choice \
of the free parameters: \ncb[1,2] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " "}], 
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}]}], TraditionalForm]],ExpressionUUID->
  "8cf4aaf9-9086-4666-a435-c37211a4a445"],
 "   "
}], "Text",
 CellChangeTimes->{{3.7560475915975103`*^9, 3.756047599045068*^9}, {
   3.756047681001535*^9, 3.756047683994109*^9}, {3.756047928436307*^9, 
   3.756047957149063*^9}, {3.75604815278609*^9, 3.7560482197907543`*^9}, {
   3.756552797902739*^9, 3.756552799966299*^9}, 3.75655644406024*^9, {
   3.756556537975419*^9, 3.7565566109340143`*^9}, {3.7567252738560534`*^9, 
   3.756725278008047*^9}, {3.756823516980592*^9, 3.756823523760797*^9}, 
   3.757404218780706*^9},ExpressionUUID->"4972628b-5095-4b28-af42-\
ded37305c3da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalGamma]spin2b", "[", 
           RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], 
          ",", 
          RowBox[{"\[CapitalGamma]spin2b", "[", 
           RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], "]"}]}],
          "}"}], "/.", 
        RowBox[{"n", "\[Rule]", 
         FractionBox["1", "t"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"-", "9"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
   
   RowBox[{"t", "\[Rule]", 
    FractionBox["1", "n"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756047601455585*^9, 3.756047671866033*^9}, {
  3.7560479750597897`*^9, 3.756048015088419*^9}, {3.756048054055956*^9, 
  3.75604805431085*^9}, {3.756556659562273*^9, 3.7565566631212482`*^9}, {
  3.756725281255762*^9, 3.756725282583437*^9}, {3.7568233627694273`*^9, 
  3.756823364120047*^9}, {3.756823438237131*^9, 3.756823494105826*^9}},
 ExpressionUUID -> "dc8a37e4-8245-4513-b9cb-9645586a9236"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["n", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}]}], "-", 
       RowBox[{"4", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["n", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], 
     RowBox[{"1024", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[CapitalDelta]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.756047651682949*^9, 3.756047672275427*^9}, 
   3.7560478861909122`*^9, {3.756047975613306*^9, 3.756048015486402*^9}, 
   3.756048054859439*^9, 3.756048358208214*^9, 3.756111890773756*^9, 
   3.756112320354537*^9, 3.756552815435068*^9, 3.756556665304635*^9, 
   3.756741314305689*^9, 3.756822390369008*^9, 3.7568224510632763`*^9, 
   3.756823364571834*^9, {3.756823439377975*^9, 3.756823494710066*^9}, 
   3.757404238917877*^9, 3.7577123692673726`*^9},
 ExpressionUUID -> "64287f4c-d4a4-4ce1-9649-b5a277c05467"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], "\[Equal]", "0"}], ",", 
     RowBox[{"cb", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}], "//", "Flatten"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.756823374959959*^9, 3.756823432732812*^9}, {
  3.756823507394012*^9, 3.756823508392847*^9}},
 ExpressionUUID -> "426914ec-feb0-44c7-8739-8d3311e7f2a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"cb", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], 
    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.756823379769023*^9, 3.756823432995398*^9}, 
   3.756823508751937*^9, 3.757404244177848*^9, 3.7577123702981286`*^9},
 ExpressionUUID -> "d25f8e32-eed3-4a00-9f55-e7c7134e512b"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "7"], TraditionalForm]],
  ExpressionUUID -> "60de8f35-f0e5-4c3a-8ea9-bcdb07c7d68d"],
 "-solution:"
}], "Text",
 CellChangeTimes->{{3.756048227764805*^9, 3.756048242117421*^9}},
 ExpressionUUID -> "2d929b50-ff04-4ebf-b427-2700ac2f93bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalGamma]spin2b", "[", 
            RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], 
           ",", 
           RowBox[{"\[CapitalGamma]spin2b", "[", 
            RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], 
            "]"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cb", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"cb", "[", 
               RowBox[{"0", ",", "2"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}]}], 
          "}"}]}], "/.", 
        RowBox[{"n", "\[Rule]", 
         FractionBox["1", "t"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"-", "7"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
   
   RowBox[{"t", "\[Rule]", 
    FractionBox["1", "n"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756048059366344*^9, 3.7560480988795156`*^9}, {
   3.7560481383322477`*^9, 3.756048138523966*^9}, {3.756553163892292*^9, 
   3.756553175803062*^9}, {3.7565566674572773`*^9, 3.756556671064781*^9}, {
   3.756725284576099*^9, 3.756725289039237*^9}, {3.7568233669924803`*^9, 
   3.756823368535947*^9}, 3.756823513492573*^9},
 ExpressionUUID -> "d5ca2c9e-c3e0-4aec-a02a-d1a03d3632bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"19", " ", 
     SuperscriptBox["n", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["n", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], 
    RowBox[{"512", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.756048069656569*^9, 3.756048099114505*^9}, 
   3.7560481390790873`*^9, 3.756048359559527*^9, 3.756111900551648*^9, 
   3.75611232656107*^9, 3.756552819516073*^9, {3.7565531655636873`*^9, 
   3.756553180934888*^9}, 3.756556671997582*^9, 3.756741318014007*^9, 
   3.756822392057518*^9, 3.756822454847341*^9, 3.7568233689665337`*^9, 
   3.75682351467349*^9, 3.757404248883429*^9, 3.757712374121089*^9},
 ExpressionUUID -> "883af6a8-65e9-47e0-a44f-64c38cc0c108"]
}, Open  ]],

Cell[TextData[{
 "match solutions to those of CPW expansion: one result from 4-derivative \
solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"~", 
     SuperscriptBox["n", "7"]}]}], TraditionalForm]],
  ExpressionUUID -> "ce11902e-26cc-48e2-b571-32f0ab97eed9"],
 ") and one from 6-derivative solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"~", 
     SuperscriptBox["n", "9"]}], ")"}], TraditionalForm]],
  ExpressionUUID -> "4972a25f-f03d-4a1c-b2bd-ceac1805e46c"],
 " \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "7"], " ", "solutions", " ", "from", " ", "CPW", " ", 
    
    RowBox[{"of", ":"}]}], TraditionalForm]],
  ExpressionUUID -> "60877a3a-8813-4130-8916-2ff28a59eca4"],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", "4"], 
      RowBox[{"spin", "-", "2"}]], "(", 
     RowBox[{"u", ",", "v"}], ")"}], "=", 
    RowBox[{"(", 
     RowBox[{"1", "+", "u", "+", "v"}], ")"}]}], TraditionalForm]],
  ExpressionUUID -> "e2dab16a-8ae5-4803-94b4-bdca2051b3ed"],
 "Dbar[\[CapitalDelta]+1,\[CapitalDelta]+1,\[CapitalDelta]+1,\[CapitalDelta]+\
1](u,v)\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "9"], "  ", "solutions", " ", "from", " ", "CPW", 
     " ", 
     RowBox[{"of", " ", ":", "  ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["F", "6"], 
        RowBox[{"spin", "-", "2"}]], "(", 
       RowBox[{"u", ",", "v"}], ")"}]}]}], " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Dbar", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "1"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{"u", ",", "v"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Dbar", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "2"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{"u", ",", "v"}], ")"}]}], "+", 
     SuperscriptBox["u", "2"]}]}], TraditionalForm]],
  ExpressionUUID -> "b03b6e8a-1b10-4f1e-9a6a-67eece4fb23a"],
 "Dbar[\[CapitalDelta]+2,\[CapitalDelta]+2,\[CapitalDelta]+1,\[CapitalDelta]+\
1](u,v)+u ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"Dbar", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "1"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "1"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"u", ",", "v"}], ")"}]}], "+"}], TraditionalForm]],
  ExpressionUUID -> "917d2590-538c-4ef2-a7cf-903b8e88a896"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "2"], TraditionalForm]],
  ExpressionUUID -> "2ab23d92-6364-49d3-b91e-fa8d4d1c3077"],
 "Dbar[\[CapitalDelta]+1,\[CapitalDelta]+2,\[CapitalDelta]+2,\[CapitalDelta]+\
1](u,v)+v Dbar[\[CapitalDelta]+2,\[CapitalDelta]+1,\[CapitalDelta]+1,\
\[CapitalDelta]+2](u,v)        "
}], "Text",
 CellChangeTimes->{{3.756553750470099*^9, 3.7565538733122873`*^9}, {
   3.7565539680909643`*^9, 3.7565542905137987`*^9}, 3.7565567170882483`*^9, {
   3.756556893474084*^9, 3.756556911285782*^9}},
 ExpressionUUID -> "fec038da-ee63-48c0-a1fe-f3caffca0b55"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ParameterChoiceL2Sol4b", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "!"}], ")"}], "3"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalDelta]", "!"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
           "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], 
      ",", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
             "2"], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], 
           ")"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL2Sol6b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "!"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
          "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"\[CapitalDelta]", "!"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"],
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"7", " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], 
          ")"}]}], ")"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.756423549159587*^9, {3.756552910945119*^9, 3.756552935335032*^9}, {
   3.756553104135645*^9, 3.756553135069161*^9}, 3.756553746345628*^9, 
   3.756554293578588*^9, {3.756725293807991*^9, 3.756725302534601*^9}, {
   3.756822379264433*^9, 3.75682238450764*^9}},
 ExpressionUUID -> "c653a0c4-43f8-4baa-b5d1-034baef39368"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalGamma]spin2b", "[", 
                RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], 
                "]"}], ",", 
               RowBox[{"\[CapitalGamma]spin2b", "[", 
                RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], 
                "]"}]}], "}"}], "/.", "ParameterChoiceL2Sol4b"}], ")"}], "/.", 
           RowBox[{"n", "\[Rule]", 
            FractionBox["1", "t"]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", 
            RowBox[{"-", "7"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
       "Expand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["1", "n"]}]}], "//", "Expand"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.756423480350358*^9, 3.7564234937144985`*^9}, {
  3.7564235804342203`*^9, 3.7564236562733827`*^9}, {3.7565528492199306`*^9, 
  3.7565528692901773`*^9}, {3.756553053107843*^9, 3.756553093431604*^9}, {
  3.756725305622676*^9, 3.7567253085906754`*^9}, {3.756741374969481*^9, 
  3.7567413791443777`*^9}},
 ExpressionUUID -> "12891514-7468-443b-954d-d668f95b894a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["n", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2715", "-", 
          RowBox[{"2594", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"208", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"672", " ", 
           SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"543", "-", 
          RowBox[{"584", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"336", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]", "!"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]}], ")"}]}], 
    RowBox[{"1536", " ", 
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6144", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]], 
     RowBox[{
      SuperscriptBox["n", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "119"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"44", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"18", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}], " ", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "119"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"52", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"18", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}], " ", 
         
         RowBox[{"\[CapitalDelta]", "!"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"],
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]}], 
       ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7564234890306745`*^9, 3.756423493871706*^9}, {
   3.7564236228175917`*^9, 3.7564236566625896`*^9}, 3.7565528294421587`*^9, 
   3.756552938897794*^9, 3.756552983569879*^9, {3.75655305442793*^9, 
   3.756553094211697*^9}, 3.756741325578266*^9, 3.75674138572187*^9, 
   3.756822402144431*^9, 3.7568224607652397`*^9, 3.757404483588382*^9, 
   3.7577123789810195`*^9},
 ExpressionUUID -> "b4d73988-0d13-4168-b8e0-3b27b2eb594e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalGamma]spin2b", "[", 
              RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"\[CapitalGamma]spin2b", "[", 
              RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], 
              "]"}]}], "}"}], "/.", "ParameterChoiceL2Sol6b"}], ")"}], "/.", 
         RowBox[{"n", "\[Rule]", 
          FractionBox["1", "t"]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"-", "9"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
     "Expand"}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.7564235015049057`*^9, 3.756423501700557*^9}, {
  3.756423661142262*^9, 3.756423693165475*^9}, {3.756552853723715*^9, 
  3.75655286703479*^9}, {3.75655304959557*^9, 3.756553074000024*^9}, {
  3.7567253117902803`*^9, 3.756725314181878*^9}},
 ExpressionUUID -> "c3354964-3eae-4b3f-a047-b16ce23091bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["n", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "\[CapitalDelta]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"31", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]", "!"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]}], ")"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox["\[CapitalDelta]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
        SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], "2"], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["n", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"31", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         RowBox[{"\[CapitalDelta]", "!"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"],
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]}], 
       ")"}]}], 
     RowBox[{"1536", " ", 
      SuperscriptBox["\[CapitalDelta]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.756423685460369*^9, 3.756423695092472*^9}, 
   3.756552834693274*^9, 3.7565529926455803`*^9, {3.756553050037814*^9, 
   3.7565530750643263`*^9}, 3.756741395066368*^9, 3.756822464108295*^9, 
   3.75740448690126*^9, 3.7577123838672314`*^9},
 ExpressionUUID -> "d6c8a1ab-8848-4449-a0b3-6c2757795c5a"]
}, Open  ]],

Cell["gives expected large-n behaviour", "Text",
 CellChangeTimes->{{3.7564236995038743`*^9, 3.7564237088012457`*^9}, {
   3.756557461248885*^9, 3.756557462937026*^9}, 
   3.757404773752252*^9},ExpressionUUID->"9884bd62-9b5a-4185-8bef-\
53a94c78ae9e"],

Cell[CellGroupData[{

Cell["Checks:", "Subsubsubsubsection",
 CellChangeTimes->{{3.756048432866322*^9, 3.756048435099805*^9}, {
  3.756562767628573*^9, 3.756562768037054*^9}},
 ExpressionUUID -> "21f5f05c-7a3a-49ab-b609-1e7d2de626c9"],

Cell["", "Text",
 ExpressionUUID -> "a7bcef92-de1d-4a70-a07c-e9c46b7bc670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]spin2b", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "4", ",", "10", ",", "2"}], "}"}]}], 
    "]"}], "-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]b", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "4", ",", "10", ",", "2"}], "}"}]}], 
    "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756046732084467*^9, 3.756046735162524*^9}, {
  3.756553401776099*^9, 3.756553405239786*^9}, {3.756725364699397*^9, 
  3.756725366331829*^9}},ExpressionUUID->"55417c63-75e2-410d-8b86-\
83eb5a27560c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.75604673898149*^9, {3.756046798962318*^9, 3.7560468271525507`*^9}, 
   3.756046917700506*^9, 3.756047384100383*^9, {3.756047417543067*^9, 
   3.756047425414342*^9}, {3.756047548106345*^9, 3.75604756356859*^9}, 
   3.756048458154993*^9, 3.756553406074963*^9, 3.7565543126442127`*^9, 
   3.7565717993484173`*^9, 3.7567414243172092`*^9, 
   3.756741495245138*^9},ExpressionUUID->"9c1c6723-b21d-4284-b6cc-\
6b883e642a87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]spin2b", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "4", ",", "10", ",", "2"}], "}"}]}], 
    "]"}], "-", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalGamma]b", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]", ",", "n", ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "4", ",", "10", ",", "2"}], "}"}]}], 
    "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756044051004043*^9, 3.756044116637391*^9}, {
  3.756553363435299*^9, 3.756553367394087*^9}, {3.756725367539021*^9, 
  3.756725369323052*^9}},
 ExpressionUUID -> "91dc9bda-c743-4350-b611-d1304380edc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.756044065935452*^9, 3.7560441174723673`*^9}, 
   3.756046727473054*^9, {3.756047086663274*^9, 3.7560470882264*^9}, {
   3.756047199458843*^9, 3.7560472005081863`*^9}, 3.756047371305623*^9, 
   3.7560478934658537`*^9, 3.756048363129813*^9, 3.75604845747375*^9, 
   3.756112384392815*^9, 3.756390940602597*^9, {3.756553361096924*^9, 
   3.7565533770739594`*^9}, 3.756554314434737*^9, 3.7565718002259912`*^9, 
   3.7567414243959303`*^9, 3.756741496201541*^9},
 ExpressionUUID -> "8906a9ad-5c36-48fc-a6ba-81751c21af08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Eqb", "[", 
        RowBox[{"2", ",", "5", ",", "4", ",", "\[CapitalDelta]"}], "]"}], ",", 
       RowBox[{"Eqb", "[", 
        RowBox[{"2", ",", "8", ",", "4", ",", "\[CapitalDelta]"}], "]"}], ",", 
       RowBox[{"Eqb", "[", 
        RowBox[{"2", ",", "2", ",", "0", ",", "\[CapitalDelta]"}], "]"}], ",", 
       RowBox[{"Eqb", "[", 
        RowBox[{"2", ",", "15", ",", "9", ",", "\[CapitalDelta]"}], "]"}]}], 
      "}"}], "/.", 
     RowBox[{
      RowBox[{"Bb", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Afreeb", "[", 
        RowBox[{"\[CapitalDelta]", ",", "a", ",", "b"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2b", "[", 
        RowBox[{"2", ",", "\[CapitalDelta]", ",", "a", ",", "b"}], 
        "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "4", ",", "12"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.754150152418365*^9, 3.754150159441984*^9}, {
  3.754150256126316*^9, 3.75415025830943*^9}, {3.755965152357151*^9, 
  3.755965295830071*^9}, {3.755966436669908*^9, 3.755966472802024*^9}, {
  3.756020709650258*^9, 3.756020714913896*^9}, {3.7560240279095488`*^9, 
  3.756024092307609*^9}, {3.7560242863301277`*^9, 3.7560243157265587`*^9}, {
  3.756024491927003*^9, 3.7560244965971746`*^9}, {3.756111991417004*^9, 
  3.756111992480941*^9}, {3.756112391340857*^9, 3.756112401044276*^9}, {
  3.756112629216898*^9, 3.756112630424199*^9}, {3.756725370483322*^9, 
  3.756725382394332*^9}},
 ExpressionUUID -> "f6594045-6433-403d-903a-31ab5a51917b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.756112410273274*^9, 3.7561126346123238`*^9, 
  3.756553428192709*^9, 3.756554320802224*^9, 3.756571810653866*^9, 
  3.756741431426148*^9, 3.756741503635709*^9, 3.7571918489764705`*^9, 
  3.757191889837592*^9},
 ExpressionUUID -> "4907e929-b0b4-40af-be10-d582ddbb488c"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Spin-4 Truncation ", "Item"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalDelta]", "0"]}], TraditionalForm]], "Item",
  ExpressionUUID -> "8fad640f-a066-4e6e-9fb4-c605641485fc"], "Item"],
 StyleBox["=4)", "Item"]
}], "Subsubsubsection",
 CellChangeTimes->{{3.754054752625174*^9, 3.754054758984973*^9}, {
  3.754056518574768*^9, 3.75405652335083*^9}, {3.7574038680145683`*^9, 
  3.7574038686143913`*^9}, {3.757425689825162*^9, 3.75742568998768*^9}},
 ExpressionUUID -> "a4361a21-ec22-41df-a0a2-4d479039b3b5"],

Cell["", "Text",
 CellChangeTimes->{{3.754054763680509*^9, 3.7540547698961782`*^9}},
 ExpressionUUID -> "d3ef7bee-d54c-44ae-9f7b-5c22b1416c8b"],

Cell[TextData[{
 "could look at any value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ab5436f0-00cc-4097-83d8-8299f55f45ea"],
 " and find general expression as well, as an example look at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c6da0629-d1e3-45fc-8083-169bd128a9a1"],
 "=4 here"
}], "Text",
 CellChangeTimes->{{3.7565534416296387`*^9, 3.756553480083857*^9}, {
  3.757191920400051*^9, 3.7571919211491113`*^9}, {3.7574257052163687`*^9, 
  3.757425708042769*^9}},ExpressionUUID->"8642876e-b8f7-4496-8a1a-\
8ba9177eba55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]b", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.753955434767002*^9, 3.7539554382153606`*^9}, {
   3.753967037689165*^9, 3.753967041361461*^9}, {3.7540565016159277`*^9, 
   3.754056504247765*^9}, {3.754056948322205*^9, 3.754056951457062*^9}, {
   3.75611280265561*^9, 3.756112802791424*^9}, 
   3.756725392953898*^9},ExpressionUUID->"ca1899e2-6c2d-4165-94aa-\
e437c64012cc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"96", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]], 
  RowBox[{"35", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"297", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"14944", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7814", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"532", "+", 
               RowBox[{"5", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], 
      RowBox[{"32000", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"143", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "165975699456"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45499938048"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"21506397312", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4872020768", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"431742944", "+", 
                    RowBox[{"65", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"232500", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2356", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], 
      RowBox[{"526848000", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1573", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2016", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1062", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"76", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], 
      RowBox[{"168000", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"31603", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"843042816", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "869294592"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "353008512"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"134612832", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"22247576", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"178860", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2106", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], 
      RowBox[{"36415733760", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"785213", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "145152000"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "30064896"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"21308544", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2899616", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"107916", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], 
      RowBox[{"614515507200", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.753955438876753*^9, 3.753956429607684*^9, {3.753959570418047*^9, 
   3.753959602472829*^9}, 3.753960557461568*^9, 3.7539612709257607`*^9, 
   3.7539613791628556`*^9, 3.7539618148004456`*^9, 3.7539619007065425`*^9, 
   3.753962478523961*^9, 3.7539630805855293`*^9, 3.7539631108933897`*^9, 
   3.753966555461706*^9, {3.7539670332063293`*^9, 3.7539670435412903`*^9}, 
   3.753969977694059*^9, 3.7540565147269382`*^9, 3.75405695357857*^9, 
   3.7541504257115107`*^9, 3.756112880231539*^9, 3.7565718830331297`*^9, 
   3.756741434838503*^9, 
   3.7574062434696493`*^9},ExpressionUUID->"71113992-54da-4ae0-b44f-\
b7039ea47a70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]b", "[", 
  RowBox[{"4", ",", "4", ",", "n", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7539554401046047`*^9, 3.7539554422726192`*^9}, {
   3.7539670802417507`*^9, 3.753967083750416*^9}, {3.754056506951639*^9, 
   3.754056508967503*^9}, {3.7540569552091227`*^9, 3.7540569594966288`*^9}, 
   3.7561128051917477`*^9, 
   3.756725394449885*^9},ExpressionUUID->"814b48c1-c380-46cf-a928-\
2f2b7bc23c7e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"819200", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], 
   RowBox[{"693", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "+", 
      FractionBox[
       RowBox[{"13", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"880548", "+", 
          RowBox[{"13", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25750", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1532", "+", 
                RowBox[{"7", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], 
       RowBox[{"277830", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"572", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], 
       RowBox[{"2835", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"14365", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"92772", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"33030", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1402", "+", 
                RowBox[{"7", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], 
       RowBox[{"96018048", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"71383", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13500", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4722", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"178", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], 
       RowBox[{"324060912", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.7539554429308586`*^9, 3.7539564314892883`*^9, 
  3.753959574233055*^9, 3.7539596150946264`*^9, 3.7539605586299815`*^9, 
  3.753961272532611*^9, 3.7539613805261774`*^9, 3.7539618160218143`*^9, 
  3.753961900778409*^9, 3.7539624798575764`*^9, 3.7539630816694946`*^9, 
  3.753963116789836*^9, 3.753967085745162*^9, 3.753969981963909*^9, 
  3.754056524524248*^9, 3.754056961375902*^9, 3.7541504374887133`*^9, 
  3.7561128906008997`*^9, 3.756571884205834*^9, 3.756741436254239*^9, 
  3.757406245366424*^9},ExpressionUUID->"f8d68399-74b4-4c32-bafa-\
20b7450271d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]b", "[", 
   RowBox[{"4", ",", "4", ",", "n", ",", "4"}], "]"}], "/.", 
  "GammaReplace"}]], "Input",
 CellChangeTimes->{{3.7539554435698743`*^9, 3.753955446351287*^9}, {
   3.753967094252734*^9, 3.7539671031466136`*^9}, {3.754056512719346*^9, 
   3.754056516607154*^9}, {3.754056961992832*^9, 3.754056965408272*^9}, 
   3.756112808919134*^9, {3.7565719069006453`*^9, 3.756571914455413*^9}, 
   3.756725396297686*^9},ExpressionUUID->"15467ca7-8ca2-4db0-9364-\
d1c04de6564b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1859", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"10", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "4"}], "]"}], "-", 
     FractionBox[
      RowBox[{"425", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], 
      RowBox[{"1728", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"9", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"27455", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], 
      RowBox[{"530712", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}]}]]}], ")"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "+", "n"}], ")"}], "!"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", "+", "n"}], ")"}], "!"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"9", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "n"}]}], "]"}]}], 
  RowBox[{"56448000", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"8", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.7565719148192053`*^9, 3.756741437271936*^9, 
  3.757406246399912*^9},ExpressionUUID->"07f8103b-fb0a-4284-894a-\
5af9603eac7f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]spin4b", "[", 
   RowBox[{"4", ",", "4", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], "35", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"297", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"14944", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"7814", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"532", "+", 
                RowBox[{"5", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32000", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"143", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "165975699456"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45499938048"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"21506397312", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4872020768", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"431742944", "+", 
                    RowBox[{"65", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"232500", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2356", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"526848000", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1573", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2016", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1062", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"76", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"168000", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"31603", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"843042816", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "869294592"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "353008512"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"134612832", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22247576", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"178860", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2106", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36415733760", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"785213", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "145152000"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30064896"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"21308544", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2899616", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"107916", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"614515507200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin4b", "[", 
   RowBox[{"4", ",", "4", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"819200", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}], "693", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"13", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"880548", "+", 
          RowBox[{"13", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25750", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1532", "+", 
                RowBox[{"7", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"277830", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"572", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], 
      RowBox[{"2835", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"14365", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"92772", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"33030", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1402", "+", 
                RowBox[{"7", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"96018048", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"71383", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13500", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4722", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"178", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"324060912", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin4b", "[", 
   RowBox[{"4", ",", "4", ",", "n_", ",", "4"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1859", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "4"}], "]"}], "-", 
       FractionBox[
        RowBox[{"425", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], 
        RowBox[{"1728", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"9", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27455", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"cb", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], 
        RowBox[{"530712", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", "n"}], ")"}]}]]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], "!"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"9", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"56448000", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"8", "+", "n"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.7539670520049715`*^9, 3.7539670756852093`*^9}, {
   3.753967114148814*^9, 3.7539671217665777`*^9}, {3.754056973408615*^9, 
   3.754057006647641*^9}, {3.754150432438562*^9, 3.7541504756661587`*^9}, {
   3.756112814185814*^9, 3.756112821968691*^9}, {3.756112986607061*^9, 
   3.756112998248867*^9}, 3.756571922283876*^9, {3.756725398052535*^9, 
   3.756725434161886*^9}, {3.756741450000348*^9, 
   3.756741464295804*^9}},ExpressionUUID->"900bed38-b55b-4e27-9981-\
dbd8067e321e"],

Cell["checks:", "Text",
 CellChangeTimes->{{3.753956343574647*^9, 3.753956344916547*^9}, 
   3.754057063946844*^9},
 ExpressionUUID -> "ee4b0a67-da51-4ba6-b209-78038ecaf306"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "5", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "8", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqb", "[", 
      RowBox[{"4", ",", "2", ",", "0", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"Bb", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"Afreeb", "[", 
      RowBox[{"4", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"\[CapitalGamma]spin4b", "[", 
      RowBox[{"4", ",", "4", ",", "a", ",", "b"}], "]"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7539613979461575`*^9, 3.7539614884397936`*^9}, 
   3.7539650766774054`*^9, {3.7539671315721893`*^9, 3.7539671349806614`*^9}, {
   3.7540565534771957`*^9, 3.754056571468349*^9}, {3.754056706711941*^9, 
   3.7540567109815483`*^9}, {3.754056794618882*^9, 3.7540568045129213`*^9}, {
   3.7540570487414713`*^9, 3.754057057707673*^9}, {3.756112827870248*^9, 
   3.756112843149494*^9}, {3.756725438311658*^9, 
   3.756725446663252*^9}},ExpressionUUID->"b6a2bf58-fbed-4f33-9ee8-\
cca944a105d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7540567208563423`*^9, 3.754056871835684*^9, {3.7540570505653887`*^9, 
   3.754057058538793*^9}, {3.7541504570066643`*^9, 3.75415047897468*^9}, 
   3.7561130024655323`*^9, 3.75655349882483*^9, 3.756571933343871*^9, 
   3.756741468755802*^9, 
   3.757406252043501*^9},ExpressionUUID->"4da95575-5809-4e99-bb58-\
107acd648e3d"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Summary: L=0, 2 Solutions for General ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],
  ExpressionUUID -> "07574e66-de13-4b9f-891d-ffa658c52554"]
}], "Subsection",
 CellChangeTimes->{{3.756025982171628*^9, 3.756025998062758*^9}, {
   3.75602606805945*^9, 3.756026078122902*^9}, {3.756551028453086*^9, 
   3.7565510370205107`*^9}, 3.757190062258011*^9, {3.7574026775959044`*^9, 
   3.757402680155897*^9}, {3.757425692513671*^9, 3.757425692668133*^9}},
 ExpressionUUID -> "9638a21c-107e-4b49-bfde-fef8759e37e7"],

Cell[TextData[{
 "\[CapitalGamma]spin\[CloseCurlyDoubleQuote]L\[CloseCurlyDoubleQuote][L-\
maximal spin in truncation, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "0"], ",", "n", ",", "l"}], "]"}], 
   TraditionalForm]],
  ExpressionUUID -> "9c500980-7277-4eda-add3-9caf766e6573"]
}], "Text",
 CellChangeTimes->{{3.75602600058566*^9, 3.756026046469233*^9}, {
  3.757711378887589*^9, 3.75771140567836*^9}},
 ExpressionUUID -> "11d2832c-1acc-4c91-b3d8-d4077e16c839"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin0b", "[", 
    RowBox[{"0", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2b", "[", 
    RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
   
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalGamma]spin0b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
        RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
        RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2b", "[", 
    RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "2"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]spin0b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cb", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "n", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
             RowBox[{"cb", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], ")"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["n", "6"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"127", "-", 
        RowBox[{"161", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"89", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"29", "-", 
        RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"117", " ", "\[CapitalDelta]"}], "-", 
        RowBox[{"107", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"143", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
        RowBox[{"82", " ", 
         SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"33", " ", "\[CapitalDelta]"}], "-", 
        RowBox[{"215", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"20", " ", 
       SuperscriptBox["n", "6"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["n", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["n", "4"], " ", "4", " ", 
       RowBox[{"(", 
        RowBox[{"127", "-", 
         RowBox[{"199", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"89", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"29", "-", 
         RowBox[{"98", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "27"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"104", "+", 
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "131"}], "+", 
                  RowBox[{"41", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "41"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "choices", " ", "of", " ", "free", " ", "parameters", " ", "to", " ", 
    "match", " ", "the", " ", "results", " ", "to", " ", "solutions", " ", 
    "from", " ", "CPW", " ", "expansion"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParameterChoiceL0b", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], 
           ")"}], "3"], " ", 
         RowBox[{"\[CapitalDelta]", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "\[CapitalDelta]"}], ")"}], "!"}]]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParameterChoiceL2Sol4b", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "!"}], ")"}], "3"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"\[CapitalDelta]", "!"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
           "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], 
      ",", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
          
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
           "2"], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL2Sol6b", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "!"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
          "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"\[CapitalDelta]", "!"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], "2"],
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"7", " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}], 
          ")"}]}], ")"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7560259924207973`*^9, 3.7560259950081253`*^9}, 
   3.7560260520444937`*^9, {3.756048496840665*^9, 3.756048497605735*^9}, {
   3.7561115853911943`*^9, 3.756111602310169*^9}, {3.756423437834773*^9, 
   3.756423438308549*^9}, {3.756553706793751*^9, 3.7565537332250137`*^9}, {
   3.756671567181056*^9, 3.756671576027014*^9}, {3.756715874190255*^9, 
   3.756715879738845*^9}, {3.756715920097383*^9, 3.7567159776062183`*^9}, 
   3.7567161222307653`*^9, {3.756725465535108*^9, 3.75672551131636*^9}, {
   3.7568223560663958`*^9, 3.7568223593092318`*^9}},
 ExpressionUUID -> "1156c587-659d-456b-92f2-d9d986c3fc85"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.6 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"  ", 
    RowBox[{"OPE", " ", "Coefficients", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["A", 
        RowBox[{"(", "1", ")"}]], ")"}], 
      RowBox[{"n", ",", "l"}]]}]}], TraditionalForm]],ExpressionUUID->
  "5bb0397b-1302-4b2d-8c9a-dd791b330964"]
}], "Section",
 CellChangeTimes->{{3.7535162772745247`*^9, 3.753516286341715*^9}, {
  3.7539689962602882`*^9, 3.7539690151909266`*^9}, {3.756720993226571*^9, 
  3.7567209941545677`*^9}, {3.756721990872589*^9, 
  3.756722004847457*^9}},ExpressionUUID->"c6b496ea-7a22-432f-bca3-\
233eabf211a8"],

Cell["", "Text",ExpressionUUID->"f849676a-327f-4515-874c-1214e3a6eb81"],

Cell[CellGroupData[{

Cell[TextData[{
 "Analytic Formulas for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "1ccbfd4d-6761-4135-a1d6-7b8e62d56117"],
 " (L=0,2) "
}], "Subsection",
 CellChangeTimes->{{3.7539688906103787`*^9, 3.7539689026625457`*^9}, {
  3.756111576758052*^9, 3.7561115769177933`*^9}, {3.756551050347988*^9, 
  3.756551083378281*^9}, {3.756571970300191*^9, 3.756571995539106*^9}, {
  3.756723638707633*^9, 
  3.7567236430913057`*^9}},ExpressionUUID->"a690299e-9b98-4911-9f1a-\
8786f172eadc"],

Cell["evaluate this to compute first order OPE coefficients", "Text",
 CellChangeTimes->{{3.7539689144894753`*^9, 
  3.7539689335510664`*^9}},ExpressionUUID->"c67b06b6-1020-4d45-a32e-\
4cea42891123"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"results", " ", "from", " ", "above"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Afreeb", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "n"}], ",", 
         RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"3", "+", "l", "+", "n"}], ",", 
         RowBox[{"\[CapitalDelta]", "-", "3"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", "l", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "3", "+", "n"}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "-", "1", "+", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "5", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "\[CapitalDelta]"}], "-", "3", "+", "l", "+", "n"}], 
        "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]"}], "-", "6", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[CapitalDelta]"}], "-", "2", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "n"}], ")"}]}]}], ")"}], "!"}]}], ")"}]}]}], 
   "  ", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"0", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "renamed", " ", "here", " ", "to", " ", "keep", " ", "it", " ", 
      "general", " ", "for", " ", "computation", " ", "of", " ", "OPE", " ", 
      "coeffs"}], ",", " ", 
     RowBox[{
     "spin0", " ", "and", " ", "spin2", " ", "solutions", " ", "together", 
      " ", "in", " ", "\[CapitalGamma]1"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]1b", "[", 
      RowBox[{"0", ",", "\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"l", "\[NotEqual]", "0"}], ")"}]}], ":=", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalGamma]1", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "2"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        RowBox[{"\[CapitalGamma]1b", "[", 
         RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}]}], 
       RowBox[{" ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cb", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "-", 
          FractionBox[
           RowBox[{"4", " ", "n", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"n", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}]]}], 
         ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]"}]}], ")"}]}]]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "expand", " ", "this", " ", "here", " ", "to", " ", "avoid", " ", 
     "poles"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"50", " ", "n"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           SuperscriptBox["n", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "8"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"49", "-", 
              RowBox[{"81", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", "\[CapitalDelta]", "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["n", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28"}], "+", 
              RowBox[{"81", " ", "\[CapitalDelta]"}], "-", 
              RowBox[{"69", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"329", "-", 
              RowBox[{"1788", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"2729", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
              RowBox[{"1602", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
              RowBox[{"321", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"28", "+", 
              RowBox[{"699", " ", "\[CapitalDelta]"}], "-", 
              RowBox[{"2220", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"2400", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
              RowBox[{"1095", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "428"}], "+", 
              RowBox[{"606", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"2065", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
              RowBox[{"5370", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
              RowBox[{"4655", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
              RowBox[{"1764", " ", 
               SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
              RowBox[{"248", " ", 
               SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"120", "-", 
              RowBox[{"582", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"593", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"612", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
              RowBox[{"1585", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
              RowBox[{"1182", " ", 
               SuperscriptBox["\[CapitalDelta]", "5"]}], "-", 
              RowBox[{"388", " ", 
               SuperscriptBox["\[CapitalDelta]", "6"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[CapitalDelta]", "7"]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[CapitalDelta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"0", ",", "2"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"0", ",", "2"}], "]"}]}], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "\[CapitalDelta]", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"0", ",", "2"}], "]"}]}], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}],
        "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[CapitalDelta]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalGamma]1b", "[", 
       RowBox[{"0", ",", "\[CapitalDelta]", ",", "n", ",", "0"}], "]"}], 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}], 
        RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
         RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
         RowBox[{"\[CapitalDelta]", ",", "n"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]spin2pt1b", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["n", "6"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["n", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"29", "-", 
          RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"127", "-", 
          RowBox[{"161", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"89", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}]], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"33", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"215", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "39"}], "+", 
          RowBox[{"117", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"107", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
          RowBox[{"143", " ", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]spin2pt2b", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SuperscriptBox["n", "6"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["n", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"29", "-", 
          RowBox[{"98", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"508", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "199"}], "+", 
             RowBox[{"89", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"4", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "41"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", 
                   RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "39"}], "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"104", "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "131"}], "+", 
                   RowBox[{"41", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]1b", "[", 
      RowBox[{"2", ",", "\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "\[NotEqual]", "0"}], "&&", 
       RowBox[{"l", "\[NotEqual]", "2"}]}], ")"}]}], ":=", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"L", "=", "4"}], ",", " ", 
     RowBox[{"\[CapitalDelta]", "=", "4"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"4", ",", "4", ",", "n_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"5", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"5", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24580620288000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "99"}], "-", 
            RowBox[{"40", " ", "n"}], "+", 
            RowBox[{"392", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "4"]}]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{"11", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20739898368", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "164384"}], "-", 
               RowBox[{"130890", " ", "n"}], "+", 
               RowBox[{"608922", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"513165", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"193379", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"41095", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"5073", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["n", "8"]}]}], ")"}], " ", 
             RowBox[{"cb", "[", 
              RowBox[{"0", ",", "2"}], "]"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"46656", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "165975699456"}], "-", 
                  RowBox[{"227499690240", " ", "n"}], "+", 
                  RowBox[{"492159994752", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"824066569120", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"656747294912", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"336178346020", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"119252837368", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"30432405755", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"5695321069", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"790521875", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"82493125", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"6584825", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"392015", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"15925", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"455", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cb", "[", 
                 RowBox[{"0", ",", "4"}], "]"}]}], "-", 
               RowBox[{"1609445376", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22176"}], "-", 
                  RowBox[{"18090", " ", "n"}], "+", 
                  RowBox[{"81682", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"70745", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"27887", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"6395", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"893", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["n", "8"]}]}], ")"}], " ", 
                RowBox[{"cb", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], "-", 
               RowBox[{"149175", " ", 
                RowBox[{"(", 
                 RowBox[{"843042816", "-", 
                  RowBox[{"4346472960", " ", "n"}], "-", 
                  RowBox[{"9694507392", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"13296518880", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"23647688888", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"15937667980", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"6430967982", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"1762998395", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"348369451", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"50979375", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"5608675", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"469025", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"28905", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"1225", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cb", "[", 
                 RowBox[{"1", ",", "4"}], "]"}]}], "+", 
               RowBox[{"219640", " ", 
                RowBox[{"(", 
                 RowBox[{"870912000", "+", 
                  RowBox[{"176186880", " ", "n"}], "-", 
                  RowBox[{"3912666624", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"1090305600", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"1542972440", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"1497210220", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"674372598", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"194615525", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"39891745", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"6053025", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"693121", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"60575", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"3915", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"175", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cb", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"67421129932800", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"4", ",", "4", ",", "n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"7", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"7", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"7", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12962436480", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "104"}], "-", 
              RowBox[{"133", " ", "n"}], "+", 
              RowBox[{"177", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "4"]}]}], ")"}], " ", 
            RowBox[{"cb", "[", 
             RowBox[{"0", ",", "2"}], "]"}]}], "+", 
           RowBox[{"13", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"46656", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7044384"}], "-", 
                 RowBox[{"12582164", " ", "n"}], "+", 
                 RowBox[{"6798226", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"9037392", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"3214549", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"527800", " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{"45942", " ", 
                  SuperscriptBox["n", "6"]}], "+", 
                 RowBox[{"2548", " ", 
                  SuperscriptBox["n", "7"]}], "+", 
                 RowBox[{"91", " ", 
                  SuperscriptBox["n", "8"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"0", ",", "4"}], "]"}]}], "-", 
              RowBox[{"201180672", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"28", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], " ", 
               RowBox[{"cb", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "-", 
              RowBox[{"85", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"7", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1755", " ", 
                  RowBox[{"(", 
                   RowBox[{"92772", "+", 
                    RowBox[{"231210", " ", "n"}], "+", 
                    RowBox[{"101728", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"22029", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"2431", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"147", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                  RowBox[{"cb", "[", 
                   RowBox[{"1", ",", "4"}], "]"}]}], "-", 
                 RowBox[{"2584", " ", 
                  RowBox[{"(", 
                   RowBox[{"13500", "+", 
                    RowBox[{"33054", " ", "n"}], "+", 
                    RowBox[{"13444", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"2835", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"325", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    SuperscriptBox["n", "6"]}], ")"}], " ", 
                  RowBox[{"cb", "[", 
                   RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"168552824832000", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1b", "[", 
     RowBox[{"4", ",", "4", ",", "n_", ",", "4"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1859", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "4"}], "]"}], "-", 
         FractionBox[
          RowBox[{"425", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "n"}], ")"}], " ", 
           RowBox[{"cb", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], 
          RowBox[{"1728", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"9", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"27455", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "n"}], ")"}], " ", 
           RowBox[{"cb", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], 
          RowBox[{"530712", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", "n"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "n"}], ")"}]}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}], "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"9", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"56448000", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", "n"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]1b", "[", 
      RowBox[{"4", ",", "\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "\[NotEqual]", "0"}], "&&", 
       RowBox[{"l", "\[NotEqual]", "2"}], "&&", 
       RowBox[{"l", "\[NotEqual]", "4"}]}], ")"}]}], ":=", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "choices", " ", "of", " ", "free", " ", "parameters", " ", "to", " ", 
     "match", " ", "the", " ", "results", " ", "from", " ", "recursion", " ", 
     "and", " ", "CPW", " ", "expansion"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL0b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], 
            ")"}], "3"], " ", 
          RowBox[{"\[CapitalDelta]", "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], ")"}], "!"}]]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL2Sol4b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "!"}], ")"}], "3"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
       
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"\[CapitalDelta]", "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], 
       ",", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL2Sol6b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "!"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]]}]}], ",", 
       
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"\[CapitalDelta]", "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}], 
       ",", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"7", " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "!"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "!"}], ")"}], 
            "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "!"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "!"}]}]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.753995148812563*^9, 3.7539951493684397`*^9}, 
   3.754057149291643*^9, {3.754057265177187*^9, 3.754057305456691*^9}, 
   3.7541505173041067`*^9, {3.7541505542506638`*^9, 3.754150565509667*^9}, {
   3.756048539218281*^9, 3.756048574879456*^9}, {3.756048619635213*^9, 
   3.756048659164385*^9}, {3.756048959379221*^9, 3.756049004690424*^9}, {
   3.756111241794285*^9, 3.756111244120183*^9}, {3.7561113340213013`*^9, 
   3.756111486104648*^9}, {3.7561115288107777`*^9, 3.7561115516587667`*^9}, {
   3.756113021381548*^9, 3.756113073231529*^9}, 3.75611311330156*^9, {
   3.756113151428876*^9, 3.756113170934031*^9}, {3.7562105746108522`*^9, 
   3.756210577269403*^9}, {3.756423118188469*^9, 3.7564231620003443`*^9}, {
   3.7564232477401075`*^9, 3.756423284139121*^9}, {3.7564233308682833`*^9, 
   3.7564233381171913`*^9}, {3.75655436973158*^9, 3.7565543971641207`*^9}, 
   3.75657196005654*^9, {3.75672369811941*^9, 3.756723854649658*^9}, 
   3.756741557917201*^9, {3.756822314383937*^9, 
   3.756822318759453*^9}},ExpressionUUID->"36fa9b13-8e29-4cb0-8de8-\
71719eeb8965"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE Coefficients", "Subsection",
 CellChangeTimes->{{3.7539689531973343`*^9, 3.7539689555408316`*^9}, {
  3.756723690024819*^9, 
  3.756723690280871*^9}},ExpressionUUID->"b6c9c262-bdf1-4ff1-a721-\
de211e84cf30"],

Cell["", "Text",ExpressionUUID->"e04c104c-8b21-4a5b-9012-254240916f16"],

Cell[TextData[{
 "find ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", "1", ")"}]], " ", "from"}], TraditionalForm]],
  ExpressionUUID->"64f8fa46-d1cd-408e-aa65-c361d885f04c"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", "1", ")"}]], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "n"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["A", 
          RowBox[{"n", ",", "l"}]], 
         RowBox[{"(", "0", ")"}]], 
        SubscriptBox["\[Gamma]", 
         RowBox[{"n", ",", "l"}]]}], ")"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"e5fe6115-d933-477c-9151-2b306b27e6b9"]
}], "Text",
 CellChangeTimes->{{3.756554475727614*^9, 3.75655455052439*^9}, {
  3.7565545830982122`*^9, 3.756554632040276*^9}, {3.7574055934221077`*^9, 
  3.757405594000268*^9}},ExpressionUUID->"b9769524-5c28-4c84-9dc7-\
84840637838e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lvalues", "[", "L_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "L", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1b", "[", 
    RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"lvalues", "[", "L", "]"}], ",", "l"}], "]"}], ")"}]}], ":=", 
  RowBox[{"(", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Afreeb", "[", 
            RowBox[{"\[CapitalDelta]", ",", "r", ",", "l"}], "]"}], " ", 
           RowBox[{"\[CapitalGamma]1b", "[", 
            RowBox[{"L", ",", "\[CapitalDelta]", ",", "r", ",", "l"}], 
            "]"}]}], ")"}], ",", "r"}], "]"}], ")"}], "/.", 
      RowBox[{"r", "\[Rule]", "n"}]}], "//", "FullSimplify"}], ")"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A1b", "[", 
     RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{"FreeQ", "[", 
      RowBox[{
       RowBox[{"lvalues", "[", "L", "]"}], ",", "l"}], "]"}], ")"}]}], ":=", 
   "0"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OPECoeffsb", "[", 
   RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "Max_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"A1b", "[", 
      RowBox[{"L", ",", "\[CapitalDelta]", ",", "i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "Max"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "Max"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.7540573320862617`*^9, 3.754057393082816*^9}, 
   3.754057488471217*^9, {3.754059468201293*^9, 3.7540594686321373`*^9}, {
   3.756048583778652*^9, 3.75604859675463*^9}, {3.756048668176862*^9, 
   3.756048676574271*^9}, {3.756049373562963*^9, 3.756049410673684*^9}, {
   3.7560495648816566`*^9, 3.7560495678719807`*^9}, {3.756111261814939*^9, 
   3.7561112635741653`*^9}, {3.75672386788863*^9, 
   3.756723886367423*^9}},ExpressionUUID->"b609a998-5716-40e2-ab44-\
341e6e3a40a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OPECoeffsb", "[", 
  RowBox[{"0", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.754057395782645*^9, 3.7540574099292727`*^9}, {
   3.754150588070319*^9, 3.754150588428907*^9}, {3.75604871535124*^9, 
   3.756048715567268*^9}, 3.756048753606284*^9, {3.756049414752996*^9, 
   3.7560494190713253`*^9}, {3.756049451054596*^9, 3.756049466934227*^9}, {
   3.756111228479665*^9, 3.756111230759583*^9}, 3.756111310716649*^9, 
   3.756111391600469*^9, 
   3.7567238878390617`*^9},ExpressionUUID->"268247be-e44d-43c6-981b-\
04f1154cf13e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["451", "210"], " ", 
    RowBox[{"cb", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", 
   FractionBox[
    RowBox[{"1724", " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "1701"], ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"191500", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "160083"]}], ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2025125", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "1656369"]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"371553035", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "655922124"]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6817835696", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "38029312035"]}], ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.754057404789422*^9, 3.7540574102114677`*^9}, {
   3.754150574948702*^9, 3.754150589199027*^9}, 3.7560486825775957`*^9, {
   3.756048751108118*^9, 3.756048758628647*^9}, 3.756048981690794*^9, {
   3.756049387389624*^9, 3.7560494676705027`*^9}, {3.756111231595027*^9, 
   3.756111264770721*^9}, 3.756111311635044*^9, {3.75611138896177*^9, 
   3.756111392184876*^9}, 3.756113080474471*^9, 3.7564233047736044`*^9, 
   3.7564233457587194`*^9, 3.7565544275869923`*^9, 3.756572014438756*^9, 
   3.7567415867893677`*^9, 3.756822330336822*^9, 
   3.75740539934046*^9},ExpressionUUID->"b55ad584-5da5-4022-9dc6-\
f05da9363ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPECoeffsb", "[", 
    RowBox[{"0", ",", "4", ",", "5"}], "]"}], "/.", "ParameterChoiceL0b"}], "/.", 
  RowBox[{"\[CapitalDelta]", "\[Rule]", "4"}]}]], "Input",
 CellChangeTimes->{{3.75642331067621*^9, 3.756423354880147*^9}, {
  3.756723888695046*^9, 
  3.7567238899510098`*^9}},ExpressionUUID->"3e2768a0-962f-41eb-868c-\
69f53544aee1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1353", "2450"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1724", "6615"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["38300", "124509"], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["405025", "1288287"], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["10615801", "72880236"], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   FractionBox["973976528", "21127395575"], ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.756423355177576*^9, 3.756554428672514*^9, 
  3.756572015172481*^9, 3.756741588585133*^9, 3.756822333849012*^9, 
  3.757405400407587*^9},ExpressionUUID->"f1d1d171-c48c-4b59-81ff-\
42bbbd2861eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OPECoeffsb", "[", 
  RowBox[{"2", ",", "6", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7564233774257565`*^9, 3.756423378657566*^9}, 
   3.756723891142914*^9},ExpressionUUID->"108b347b-f7b8-4062-b31e-\
af7edc00f0fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"42877", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "13860"], "+", 
    RowBox[{
     FractionBox["25", "784"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2120", " ", 
        RowBox[{"cb", "[", 
         RowBox[{"0", ",", "2"}], "]"}]}], "-", 
       RowBox[{"153", " ", 
        RowBox[{"cb", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"32453", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "12870"], "+", 
    FractionBox[
     RowBox[{"255", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "2912"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"60793740", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "+", 
     RowBox[{"12863320132", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "-", 
     RowBox[{"946022103", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], "6558552"], ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"26026", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], "2295"]}], "+", 
    FractionBox[
     RowBox[{"8119121", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "3063060"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"10236639", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "1635920"], "+", 
    FractionBox[
     RowBox[{"954560638777", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "160679376"], "-", 
    FractionBox[
     RowBox[{"1460684389", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "3267264"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"81", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14072029048", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "-", 
        RowBox[{"1797619185", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "17753665930"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7564233789658203`*^9, 3.75655443287383*^9, 
  3.756572016192362*^9, 3.7567415901479597`*^9, 3.75682233624562*^9, 
  3.757405401503705*^9},ExpressionUUID->"8988592a-064f-4063-a20f-\
3378f14c3d26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPECoeffsb", "[", 
    RowBox[{"2", ",", "6", ",", "2"}], "]"}], "/.", 
   "ParameterChoiceL2Sol4b"}], "/.", 
  RowBox[{"\[CapitalDelta]", "\[Rule]", "6"}]}]], "Input",
 CellChangeTimes->{{3.754057479117762*^9, 3.7540574811816063`*^9}, {
  3.756048780504683*^9, 3.756048781241068*^9}, {3.756049206779099*^9, 
  3.756049206946308*^9}, {3.756423369308923*^9, 3.7564233852588816`*^9}, {
  3.756723892206588*^9, 
  3.7567238933672943`*^9}},ExpressionUUID->"08b95a82-89a5-4164-9cf0-\
75af2333c61e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["297490080", "1002001"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["4956056", "797511"]}], ",", 
   RowBox[{"-", 
    FractionBox["4857417424", "3006003"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["2150761088", "72528885"]}], ",", 
   RowBox[{"-", 
    FractionBox["14844126818822", "5265597051"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1677283759872", "42862422031"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.75405748493204*^9, 3.754150619585065*^9, 3.756048695382895*^9, 
   3.756048783888253*^9, 3.7560489864891987`*^9, 3.7560492100153837`*^9, 
   3.756049391988946*^9, 3.756111400591566*^9, 3.756111453542018*^9, {
   3.7561114906451674`*^9, 3.756111517722623*^9}, 3.756111560485839*^9, 
   3.756113083380137*^9, {3.756423366840349*^9, 3.7564233854675207`*^9}, 
   3.756554456255835*^9, 3.756572016990716*^9, 3.75674159137326*^9, 
   3.756822338077282*^9, 
   3.757405402593998*^9},ExpressionUUID->"822dc5ad-7523-4313-be37-\
e491014559ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OPECoeffsb", "[", 
    RowBox[{"2", ",", "6", ",", "2"}], "]"}], "/.", 
   "ParameterChoiceL2Sol6b"}], "/.", 
  RowBox[{"\[CapitalDelta]", "\[Rule]", "6"}]}]], "Input",
 CellChangeTimes->{{3.75642338719213*^9, 3.7564233963322954`*^9}, {
  3.756723894270751*^9, 
  3.7567238956226883`*^9}},ExpressionUUID->"b908a1a5-bf84-4e99-81df-\
2048b206066e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["309845280", "143143"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["103445440", "797511"]}], ",", 
   RowBox[{"-", 
    FractionBox["5576400512", "429429"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["604112622848", "797817735"]}], ",", 
   RowBox[{"-", 
    FractionBox["114146513980912", "5265597051"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["608442257235456", "471486642341"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7564233973447495`*^9, 3.7565544569386473`*^9, 
  3.75657201772047*^9, 3.756741592983489*^9, 3.756822339584351*^9, 
  3.7574054035617933`*^9},ExpressionUUID->"d20281b1-3ac1-4aa4-b30b-\
a494faa5b0c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OPECoeffsb", "[", 
  RowBox[{"4", ",", "4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.756113086673064*^9, 3.756113087745105*^9}, 
   3.756723896575572*^9},ExpressionUUID->"333bd434-a3a8-41db-96bf-\
476631129014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["451", "210"], " ", 
     RowBox[{"c", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15411", "200"], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"2787187", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "1225"], "-", 
    RowBox[{
     FractionBox["1573", "150"], " ", 
     RowBox[{"cb", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"221", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42471", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"64600", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], "254016"]}], ",", "0", 
   ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9959", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "5544"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"380396736", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "+", 
      RowBox[{"351", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8624", " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "-", 
         RowBox[{"365075", " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"27455000", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}]}], "17146080"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"14481600", " ", 
      RowBox[{"c", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "+", 
     RowBox[{"27", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"416336802", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "+", 
        RowBox[{"32287957728", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"58888648", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3283956725", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"6451925000", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]}], "14288400"], ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "225042300"}], " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "-", 
     RowBox[{"9134918208", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "+", 
     RowBox[{"79358384", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{"215475", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12509", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"2584", " ", 
         RowBox[{"cb", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], "40360320"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"191500", " ", 
       RowBox[{"c", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "160083"]}], "+", 
    FractionBox[
     RowBox[{"1635996073", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "2082080"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"983074879099584", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], "-", 
      RowBox[{"605197875744", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "-", 
      RowBox[{"425", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"364804071021", " ", 
          RowBox[{"cb", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "-", 
         RowBox[{"52379997848", " ", 
          RowBox[{"cb", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], "5085400320"]}], 
   ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"9853361", " ", 
       RowBox[{"cb", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], "966680"]}], "-", 
    FractionBox[
     RowBox[{"10489582002", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "3950375"], "+", 
    FractionBox[
     RowBox[{"263669", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "126750"], "+", 
    FractionBox[
     RowBox[{"32088541", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "45760"], "-", 
    FractionBox[
     RowBox[{"2533177793", " ", 
      RowBox[{"cb", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "18069480"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.756113088986157*^9, 3.756113117602796*^9}, 
   3.7561131779368343`*^9, 3.756554459604568*^9, 3.75657202229042*^9, 
   3.756741596066229*^9, 3.756822342779229*^9, 
   3.757405404893731*^9},ExpressionUUID->"e53bd68f-5d49-4e2f-b93c-\
2cfebe8ba8fc"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\n2. (2,0) Theory", "Chapter"]], "Subtitle",
 CellChangeTimes->{{3.7567213130983667`*^9, 3.756721322921874*^9}, {
   3.756741519097101*^9, 3.756741519457087*^9}, 
   3.7567416138521967`*^9},ExpressionUUID->"2439528e-805f-4423-8de0-\
9c7423acedc8"],

Cell[TextData[{
 "\nCan evaluate \[OpenCurlyQuote]Definitions\[CloseCurlyQuote] cell and go \
directly to \[OpenCurlyQuote]Solve for Anomalous Dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "524f47f8-8afc-4393-a99f-9eb0e1ab27d9"],
 " for General Spin-L Truncation\[CloseCurlyQuote]"
}], "Text",
 CellChangeTimes->{{3.7567213405534983`*^9, 3.756721344680903*^9}, 
   3.756741525169301*^9, {3.757925751675396*^9, 
   3.757925761778996*^9}},ExpressionUUID->"17bb5b68-7c5e-4cf3-9f47-\
26b7d6680a19"],

Cell[CellGroupData[{

Cell["2.1   Definitions", "Section",
 CellChangeTimes->{{3.753369333820812*^9, 3.753369340824936*^9}, {
  3.7533696376236763`*^9, 3.753369639051874*^9}, {3.7558477601117735`*^9, 
  3.7558477613212614`*^9}, {3.7567209978823547`*^9, 3.7567209984743*^9}, {
  3.756721991959929*^9, 
  3.7567219921274853`*^9}},ExpressionUUID->"5d04174c-2e93-4bb7-b479-\
8280386431af"],

Cell["", "Text",ExpressionUUID->"4503e649-01ee-4448-b1ac-76ddf0aebb8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Note", " ", "that", " ", "we", " ", "will", " ", "use", " ", "the", " ", 
    "variables", " ", 
    RowBox[{"(", 
     RowBox[{"x", ",", "z"}], ")"}], " ", "instead", " ", "of", " ", 
    RowBox[{"(", 
     RowBox[{"z", ",", "zb"}], ")"}], " ", "compared", " ", "to", " ", "the", 
    " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"conformal", " ", "blocks"}], ",", " ", 
    RowBox[{"given", " ", "as", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["G", "DO"], ")"}], 
      RowBox[{"\[CapitalDelta]", ",", "l"}]], " ", "in", " ", "appendix", " ",
      "A", " ", "of", " ", "the", " ", 
     RowBox[{"paper", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
     "\[CapitalDelta]_", ",", "l_", ",", "x_", ",", "z_", ",", 
      "\[CapitalDelta]12_", ",", "\[CapitalDelta]34_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
       "0", ",", "0", ",", "x", ",", "z", ",", "\[CapitalDelta]", ",", "l", 
        ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"l", "+", "3"}], 
        RowBox[{"l", "+", "1"}]], 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "x", ",", "z", ",", 
         "\[CapitalDelta]", ",", "l", ",", "\[CapitalDelta]12", ",", 
         "\[CapitalDelta]34"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalDelta]", "-", "4"}], 
        RowBox[{"\[CapitalDelta]", "-", "2"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]12"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]12"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]34"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]34"}], 
          ")"}]}], 
        RowBox[{"16", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "-", "1"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "+", "l"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "+", "1"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "1", ",", "1", ",", "x", ",", "z", ",", "\[CapitalDelta]", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "+", "3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "-", "l", "-", "\[CapitalDelta]12", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "-", "l", "+", "\[CapitalDelta]12", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "-", "l", "+", "\[CapitalDelta]34", "-", "4"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "-", "l", "-", "\[CapitalDelta]34", "-", "4"}], 
          ")"}]}], 
        RowBox[{"16", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "l", "-", "5"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", "l", "-", "4"}], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "l", "-", "3"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "2", ",", "x", ",", "z", ",", "\[CapitalDelta]", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "4"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"l", "+", "3"}], ")"}], 
       FractionBox[
        RowBox[{"\[CapitalDelta]12", " ", "\[CapitalDelta]34"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", "l", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "l", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "l", "-", "6"}], ")"}]}]], 
       RowBox[{"F", "[", 
        RowBox[{
        "0", ",", "1", ",", "x", ",", "z", ",", "\[CapitalDelta]", ",", "l", 
         ",", "\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "]"}]}]}], 
     ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "x_", ",", "z_", ",", "\[CapitalDelta]_", ",", 
      "l_", ",", "\[CapitalDelta]12_", ",", "\[CapitalDelta]34_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", " ", "z"}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", "l"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "z"}], ")"}], "3"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"-", "1"}], "2"], "x"}], ")"}], "l"], 
          SuperscriptBox["x", 
           RowBox[{"a", "+", "3"}]], 
          SuperscriptBox["z", "b"], " ", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]12"}], 
               ")"}]}], "+", "a"}], ",", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]34"}], 
               ")"}]}], "+", "a"}], ",", 
            RowBox[{"\[CapitalDelta]", "+", "l", "+", 
             RowBox[{"2", "a"}]}], ",", "x"}], "]"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "-", "l", "-", "\[CapitalDelta]12"}], 
               ")"}]}], "-", "3", "+", "b"}], ",", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "-", "l", "+", "\[CapitalDelta]34"}], 
               ")"}]}], "-", "3", "+", "b"}], ",", 
            RowBox[{"\[CapitalDelta]", "-", "l", "-", "6", "+", 
             RowBox[{"2", "b"}]}], ",", "z"}], "]"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"-", "1"}], "2"], "z"}], ")"}], "l"], 
           SuperscriptBox["z", 
            RowBox[{"a", "+", "3"}]], 
           SuperscriptBox["x", "b"], " ", 
           RowBox[{"f", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "+", "l", "-", "\[CapitalDelta]12"}], 
                ")"}]}], "+", "a"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "+", "l", "+", "\[CapitalDelta]34"}], 
                ")"}]}], "+", "a"}], ",", 
             RowBox[{"\[CapitalDelta]", "+", "l", "+", 
              RowBox[{"2", "a"}]}], ",", "z"}], "]"}], " ", 
           RowBox[{"f", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "-", "l", "-", "\[CapitalDelta]12"}], 
                ")"}]}], "-", "3", "+", "b"}], ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "-", "l", "+", "\[CapitalDelta]34"}], 
                ")"}]}], "-", "3", "+", "b"}], ",", 
             RowBox[{"\[CapitalDelta]", "-", "l", "-", "6", "+", 
              RowBox[{"2", "b"}]}], ",", "x"}], "]"}]}], ")"}]}], ")"}]}], 
      ")"}], "//", "Simplify"}]}], "        ", 
   RowBox[{"(*", 
    RowBox[{"f", " ", "are", " ", "2", "F1", " ", "hypergeometrics"}], "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"We", " ", "add", " ", 
      RowBox[{"a", " ", "'"}], 
      RowBox[{"s", "'"}], " ", "to", " ", "function", " ", "and", " ", 
      "variable", " ", "names", " ", "in", " ", "the", " ", "following"}], 
     ",", " ", 
     RowBox[{
     "s", " ", "for", " ", "the", " ", "supersymmetric", " ", "theory"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bs", "[", 
      RowBox[{"a_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"a", "<", "0"}], ")"}]}], ":=", "0"}], "          ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Bs", "=", 
      RowBox[{"anomalous", " ", "dimension", " ", "\[Times]", " ", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}]}], ",", " ", 
     RowBox[{"s", " ", "for", " ", "Susy"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "conventions", " ", "for", " ", "writing", " ", "the", " ", 
     "hypergeometrics"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"\[Beta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[Beta]", "2"], ",", 
      RowBox[{
       FractionBox["\[Beta]", "2"], "-", "1"}], ",", "\[Beta]", ",", "z"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]t", "[", 
     RowBox[{"\[Beta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", "\[Beta]", "]"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["\[Beta]", "2"], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["\[Beta]", "2"], "-", "1"}], "]"}]}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox["\[Beta]", "2"], "+", "1"}], ",", 
       FractionBox["\[Beta]", "2"], ",", "2", ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "definition", " ", "of", " ", "inner", " ", "product", " ", "we", " ", 
     "will", " ", "use", " ", "for", " ", "derivation", " ", "of", " ", 
     "recursion", " ", "relation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIs", "[", 
     RowBox[{"m_", ",", "m1_"}], "]"}], ":=", 
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], 
         RowBox[{"m", "-", "3"}]], 
        SuperscriptBox["x", 
         RowBox[{"m1", "-", "1"}]]], 
       RowBox[{"\[Eta]t", "[", 
        RowBox[{
         RowBox[{"2", "m"}], ",", "x"}], "]"}], " ", 
       RowBox[{"\[Eta]", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "m1"}], ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SuperscriptBox["A", 
      RowBox[{"(", "0", ")"}]], ",", " ", 
     RowBox[{
     "is", " ", "derived", " ", "in", " ", "following", " ", "section"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Afrees", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "l", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", "l", "+", "n"}], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "l", "+", "n"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "n"}]}], "]"}]}]], "            ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"for", " ", "l"}], "..."}], "even"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"l", "..."}], 
        RowBox[{"odd", ":", " ", "Afrees"}]}], "=", "0"}]}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.734778533555511*^9, 3.734778832822536*^9}, {
   3.7347788732525806`*^9, 3.734779131545034*^9}, {3.734779509231303*^9, 
   3.734779725917823*^9}, {3.734779761612212*^9, 3.734779912503893*^9}, {
   3.734780013794236*^9, 3.73478001464997*^9}, {3.734780050334803*^9, 
   3.7347800606145563`*^9}, 3.7347801080214148`*^9, 3.734861310533942*^9, {
   3.7348613813234663`*^9, 3.734861403585647*^9}, {3.73486144166803*^9, 
   3.734861444731613*^9}, {3.734861504902248*^9, 3.7348615056385117`*^9}, {
   3.734861791201662*^9, 3.7348617932409573`*^9}, {3.734861944699787*^9, 
   3.734861967097084*^9}, {3.734862761081944*^9, 3.7348627687458973`*^9}, {
   3.7348628871732063`*^9, 3.734862906944725*^9}, {3.734862993896896*^9, 
   3.734863014918868*^9}, 3.734863099131154*^9, {3.7348631294100122`*^9, 
   3.734863238676614*^9}, {3.734863283667534*^9, 3.7348632928032103`*^9}, {
   3.734864869831889*^9, 3.734864873272497*^9}, {3.734865818882601*^9, 
   3.734865821212315*^9}, {3.7348659292879953`*^9, 3.7348659334153357`*^9}, {
   3.7350395728367*^9, 3.735039576371059*^9}, {3.735040116978904*^9, 
   3.7350401306416903`*^9}, 3.735040293114558*^9, {3.735040347096405*^9, 
   3.735040348871964*^9}, {3.735049066769755*^9, 3.735049067241582*^9}, 
   3.738916804636035*^9, {3.738916933134576*^9, 3.7389171238735356`*^9}, {
   3.738918341733156*^9, 3.73891834499629*^9}, 3.7389310190517597`*^9, {
   3.738932055334364*^9, 3.7389320583106594`*^9}, {3.7389321064981117`*^9, 
   3.7389321682148294`*^9}, {3.7389322659449606`*^9, 
   3.7389323117238007`*^9}, {3.7389330760092163`*^9, 3.7389330765279207`*^9}, 
   3.73926688793876*^9, {3.739268964224917*^9, 3.739268964720379*^9}, {
   3.739269018415511*^9, 3.73926901867113*^9}, {3.7392690676447277`*^9, 
   3.739269067861335*^9}, {3.739269128225397*^9, 3.739269155816958*^9}, {
   3.739269230412775*^9, 3.7392692396930017`*^9}, {3.739269341104361*^9, 
   3.739269342783195*^9}, 3.739269389645767*^9, {3.739269427467634*^9, 
   3.739269434890299*^9}, {3.739269473825391*^9, 3.739269488512286*^9}, {
   3.739269556733423*^9, 3.739269557917163*^9}, 3.7392697494133577`*^9, {
   3.739270407550289*^9, 3.739270417893128*^9}, {3.7392706777047997`*^9, 
   3.739270677874298*^9}, {3.739274050348227*^9, 3.739274051538714*^9}, {
   3.739274221778822*^9, 3.7392742445853643`*^9}, {3.739274600705493*^9, 
   3.739274715451776*^9}, {3.739274836582019*^9, 3.739274868924049*^9}, 
   3.739276358392449*^9, {3.73927641640522*^9, 3.7392764664907017`*^9}, {
   3.73927825178228*^9, 3.7392782542455473`*^9}, {3.739278533209469*^9, 
   3.7392785451204567`*^9}, {3.73928003489881*^9, 3.739280047096857*^9}, {
   3.7392809481750317`*^9, 3.739281003556068*^9}, {3.739281033594571*^9, 
   3.739281137021286*^9}, {3.739281345611903*^9, 3.739281356627202*^9}, {
   3.739517144053809*^9, 3.739517160989522*^9}, {3.7395178258422613`*^9, 
   3.739517833129487*^9}, {3.7395179883383427`*^9, 3.739518097542035*^9}, {
   3.739518732832869*^9, 3.739518741136444*^9}, {3.7395188028930597`*^9, 
   3.739518803676957*^9}, {3.739518958622491*^9, 3.739518958862256*^9}, {
   3.739527895674239*^9, 3.739527900113357*^9}, {3.739535018796447*^9, 
   3.739535019124786*^9}, 3.739536779908297*^9, {3.739536955986788*^9, 
   3.739536957194593*^9}, 3.739537358262801*^9, {3.739537397460455*^9, 
   3.7395374287541943`*^9}, {3.739618439151977*^9, 3.7396184402474947`*^9}, {
   3.739619003308938*^9, 3.739619029340312*^9}, {3.739838809644704*^9, 
   3.739838814857726*^9}, {3.7398388906998415`*^9, 3.7398389464489956`*^9}, {
   3.7398390022321296`*^9, 3.739839476835015*^9}, {3.7398453850008507`*^9, 
   3.7398453941366324`*^9}, {3.7400852088067975`*^9, 3.740085219383754*^9}, {
   3.740167416577319*^9, 3.740167423232518*^9}, 3.7415051099570894`*^9, {
   3.7415162038771667`*^9, 3.7415162087393713`*^9}, 3.741516241326698*^9, {
   3.741516294159337*^9, 3.741516304239544*^9}, 3.74341756634969*^9, {
   3.7461826169249644`*^9, 3.7461826359040813`*^9}, {3.746275537153881*^9, 
   3.746275577875551*^9}, {3.7462757076483555`*^9, 3.746275712792405*^9}, {
   3.7462769129189816`*^9, 3.7462769189954786`*^9}, {3.746277034286652*^9, 
   3.7462774368718147`*^9}, 3.7462777976079445`*^9, {3.7463713465664625`*^9, 
   3.7463714238111725`*^9}, {3.74637149084575*^9, 3.746371496394553*^9}, {
   3.750162706304105*^9, 3.7501627503066387`*^9}, {3.7501627983923187`*^9, 
   3.750162801497691*^9}, {3.75016303050926*^9, 3.75016304865973*^9}, {
   3.750165720084571*^9, 3.7501657206044283`*^9}, {3.750168085108617*^9, 
   3.750168085350136*^9}, {3.7503247386242504`*^9, 3.750324738992497*^9}, 
   3.750664496452093*^9, {3.752592523439754*^9, 3.7525925297206297`*^9}, {
   3.753526625290296*^9, 3.753526629280579*^9}, {3.753706787919383*^9, 
   3.753706788279505*^9}, 3.7561929838857107`*^9, {3.7561940895381737`*^9, 
   3.756194094169647*^9}, {3.7565514425149508`*^9, 3.756551513853793*^9}, {
   3.756722186655499*^9, 3.756722292801751*^9}, {3.756722360774973*^9, 
   3.756722375220806*^9}, {3.756722930178293*^9, 3.75672293879275*^9}, {
   3.756723210804132*^9, 3.756723216186284*^9}, 3.756723291751995*^9, 
   3.756723536049876*^9, {3.757188595475069*^9, 3.757188598507039*^9}, {
   3.7571886346310506`*^9, 3.7571886755503535`*^9}, {3.7573994852670393`*^9, 
   3.7573994872445593`*^9}, {3.757399597781352*^9, 3.757399618235855*^9}, 
   3.757425612835841*^9, {3.757771311017849*^9, 3.757771317233827*^9}, {
   3.757921675072991*^9, 3.757921678776328*^9}},
 ExpressionUUID -> "7b22515d-ffce-4f3a-b423-dd9b86e1bae1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.2   Free Disconnected Contribution ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["A", 
      RowBox[{"(", "0", ")"}]], ")"}], 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],
  ExpressionUUID -> "4da82b64-af0d-4b01-8fab-49fd07a0d48d"]
}], "Section",
 CellChangeTimes->{{3.753515744589712*^9, 3.7535157739884157`*^9}, {
  3.754038559155323*^9, 3.754038570707184*^9}, {3.756721000130232*^9, 
  3.756721001394497*^9}, {3.756721992720014*^9, 3.756722015998418*^9}, {
  3.7578749241171474`*^9, 3.757874925991091*^9}},
 ExpressionUUID -> "9a3b773a-3ab6-4dae-93f2-fecab794a766"],

Cell["", "Text",ExpressionUUID->"8cec94c4-eaa4-4df6-b764-f32cdc719a79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Fs", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", " ", "z"}], ")"}], "2"]], "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], ")"}], "2"]]}], ")"}]}]}], 
  "                    ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "prepotential", " ", "corresponding", " ", "to", " ", "free", " ", 
     "disconnected", " ", "part", " ", "of", " ", "4"}], "-", 
    RowBox[{"pt", " ", "correlator"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gs", "[", 
   RowBox[{"x_", ",", "z_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", "-", "z"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Fs", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "-", 
        FractionBox["A", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", " ", "z"}], ")"}], "2"]]}], ")"}]}], "//", 
     "Simplify"}], ")"}], "/.", 
   RowBox[{"A", "\[Rule]", "1", "     ", 
    RowBox[{"(*", 
     RowBox[{
     "perform", " ", "CPW", " ", "expansion", " ", "of", " ", "this", " ", 
      "to", " ", "find", " ", "leading", " ", "contribution", " ", "to", " ", 
      "OPE", " ", "coefficients"}], "*)"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.7348632948411627`*^9, 3.7348632962646027`*^9}, {
   3.7348649515957413`*^9, 3.734864952218637*^9}, {3.734865033982704*^9, 
   3.734865042782642*^9}, {3.7348650950998383`*^9, 3.734865200071279*^9}, {
   3.7348652318218307`*^9, 3.734865288812255*^9}, {3.734865385384741*^9, 
   3.734865518472513*^9}, {3.734865651651775*^9, 3.734865653530464*^9}, {
   3.734865683946719*^9, 3.734865759517597*^9}, {3.735040479121924*^9, 
   3.735040480449543*^9}, {3.753986123869359*^9, 3.753986128891693*^9}, {
   3.7539863926892242`*^9, 3.753986399667361*^9}, 3.7558588770863423`*^9, {
   3.756551591978139*^9, 3.7565516106627493`*^9}, {3.756722391259798*^9, 
   3.756722397283358*^9}, {3.7567224583764277`*^9, 3.756722462224189*^9}, {
   3.7567229038659687`*^9, 3.7567229059296722`*^9}, {3.757400057804422*^9, 
   3.7574001198971786`*^9}, 
   3.757401386871599*^9},ExpressionUUID->"5bf6a666-fd3b-4ccb-b114-\
4f7b18459dcb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "-", 
   RowBox[{"2", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "-", 
   RowBox[{"2", " ", "z"}], "+", 
   SuperscriptBox["z", "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"x", "-", "z"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.755850973841997*^9, 3.7558576490144596`*^9, {3.7558588645053415`*^9, 
   3.7558588778821115`*^9}, 3.756192482844153*^9, 3.7562145790986557`*^9, 
   3.7565517443140182`*^9, 3.756561800554859*^9, {3.757401382266028*^9, 
   3.7574013882944317`*^9}, 
   3.757771553759894*^9},ExpressionUUID->"32fd3d19-ea44-44f2-aca2-\
983cafddb3d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"max", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalKappa]", "[", "n_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}]}], "    ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", ":", " ", 
     RowBox[{"extra", " ", "term", " ", "for", " ", "n"}]}], "=", "0"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G1s", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"m", ",", "n"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalKappa]", "[", "n", "]"}]}], 
         FractionBox[
          RowBox[{"1", "+", "m"}], 
          RowBox[{"3", "+", "m"}]], " ", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], 
         RowBox[{"(", "  ", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", 
             RowBox[{"3", "+", "m"}]], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"3", "+", "m"}], ",", 
              RowBox[{"4", "+", "m"}], ",", 
              RowBox[{"8", "+", 
               RowBox[{"2", " ", "m"}]}], ",", "z"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["x", 
             RowBox[{"3", "+", "m"}]], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"3", "+", "m"}], ",", 
              RowBox[{"4", "+", "m"}], ",", 
              RowBox[{"8", "+", 
               RowBox[{"2", " ", "m"}]}], ",", "x"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox["x", "5"], " ", 
           SuperscriptBox["z", "5"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "m", "-", "n"}]], " ", 
            SuperscriptBox["2", 
             RowBox[{"m", "-", "n"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m", "-", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", "z"}], ")"}], "3"], " ", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"8", "+", "m", "+", "n"}], ",", 
              RowBox[{"m", "-", "n"}], ",", "x", ",", "z", ",", "0", ",", 
              RowBox[{"-", "2"}]}], "]"}]}], "/.", 
           RowBox[{"f", "\[Rule]", "Hypergeometric2F1"}]}], ")"}]}]}], 
       ")"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"max", "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "n", ",", 
       RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqGs", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G1s", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "z"}], ")"}], "2"], 
         RowBox[{"Gs", "[", 
          RowBox[{"x", ",", "z"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "max"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "max"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "free", " ", "OPE", " ", "coefficients", " ", "are", " ", 
    "calculated", " ", "from", " ", "the", " ", "CPW", " ", "expansion", " ", 
    "and", " ", "given", " ", "by", " ", "CoeffLists", " ", "in", " ", 
    "terms", " ", "of", " ", "m", " ", "and", " ", "n"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "m", " ", "and", " ", "n", " ", "are", " ", "related", " ", "to", " ", 
     "the", " ", "scaling", " ", "dimension", " ", "\[CapitalDelta]", " ", 
     "and", " ", "the", " ", "spin", " ", "l", " ", 
     RowBox[{"as", ":", " ", "\[CapitalDelta]"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "n"}], "+", "l", "+", 
      RowBox[{"8", " ", "and", " ", "l"}]}], "=", 
     RowBox[{"m", "-", "n"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"CoeffLists", "=", 
  RowBox[{
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{"EqGs", "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "z"}], "}"}]}], "]"}], "//", "Flatten"}]}]}], "Input",\

 CellChangeTimes->{{3.7348736288649607`*^9, 3.734873720475503*^9}, {
   3.734873837343357*^9, 3.734873941152532*^9}, {3.7348742850685987`*^9, 
   3.7348742997997227`*^9}, {3.7348743420381813`*^9, 3.734874477024724*^9}, {
   3.734874593411557*^9, 3.7348746099311533`*^9}, {3.734874674184531*^9, 
   3.7348746744710073`*^9}, {3.735038577347383*^9, 3.735038602544722*^9}, {
   3.735038639160788*^9, 3.735038761601156*^9}, {3.735038840525844*^9, 
   3.735038888835328*^9}, {3.735039461219233*^9, 3.73503949614318*^9}, {
   3.7350396619613533`*^9, 3.735039673376664*^9}, {3.735040156816896*^9, 
   3.735040272371578*^9}, {3.7350403151533012`*^9, 3.735040318928164*^9}, {
   3.735040389758788*^9, 3.735040392269009*^9}, {3.7350404330349894`*^9, 
   3.735040444354267*^9}, {3.735041206512986*^9, 3.7350412186860323`*^9}, 
   3.7350415606874933`*^9, {3.753982070234751*^9, 3.7539821606624236`*^9}, {
   3.753982290523341*^9, 3.7539822906800675`*^9}, {3.7539823241447477`*^9, 
   3.7539823639621987`*^9}, {3.7539824845286083`*^9, 3.753982499907609*^9}, {
   3.7539826473289948`*^9, 3.753982650132185*^9}, {3.753982707853754*^9, 
   3.753982710998452*^9}, {3.7539858180991187`*^9, 3.753985876577905*^9}, {
   3.7539861567114573`*^9, 3.7539861618595037`*^9}, {3.753986192025321*^9, 
   3.7539862162163467`*^9}, {3.7539862931611133`*^9, 3.753986348109026*^9}, {
   3.7539864058827267`*^9, 3.7539864060271225`*^9}, {3.753996856168502*^9, 
   3.753996857736466*^9}, 3.75399689824461*^9, {3.7539969362829576`*^9, 
   3.7539969476794763`*^9}, {3.7539973027956047`*^9, 3.753997309040802*^9}, {
   3.753997399662582*^9, 3.753997400317845*^9}, {3.7539975471404343`*^9, 
   3.753997550115234*^9}, {3.753997833988659*^9, 3.753997857491605*^9}, {
   3.753997950744546*^9, 3.7539980382605877`*^9}, {3.753998306101961*^9, 
   3.7539983061788177`*^9}, {3.753998343971073*^9, 3.753998344141577*^9}, {
   3.7539983778198633`*^9, 3.7539984267170663`*^9}, {3.753998513621383*^9, 
   3.753998525496072*^9}, {3.753998579695325*^9, 3.753998581606591*^9}, 
   3.753998647575657*^9, 3.753998717788863*^9, {3.755850953612229*^9, 
   3.755850964465113*^9}, 3.7558588754515357`*^9, {3.7561923031167393`*^9, 
   3.7561923611294947`*^9}, 3.756722475750136*^9, 3.7567225104537973`*^9, {
   3.756722547300363*^9, 3.756722558099925*^9}, {3.7567228657161827`*^9, 
   3.756722873571299*^9}, {3.757925174202147*^9, 3.757925214175231*^9}, {
   3.757925511088073*^9, 
   3.757925530951322*^9}},ExpressionUUID->"daee3583-ea2b-4bb4-abb7-\
5947ff5dbdd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["16", "9"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["40", "27"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["5", "7"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["10", "11"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["4", "21"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["70", "143"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["56", "195"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["35", "891"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.753986171713543*^9, 3.753986224526485*^9, 3.753986303245652*^9, {
   3.7539863535410624`*^9, 3.7539863749121785`*^9}, 3.7539864201169415`*^9, {
   3.753996886224081*^9, 3.7539969091564474`*^9}, 3.7539969786098695`*^9, 
   3.7539973386702023`*^9, 3.7539974222360005`*^9, 3.7539974750633698`*^9, 
   3.753997560937811*^9, 3.753997877849747*^9, 3.753997933005001*^9, 
   3.753997964435357*^9, {3.753997999743124*^9, 3.7539980243266087`*^9}, {
   3.7539983325224857`*^9, 3.7539983618612633`*^9}, 3.7539984543085833`*^9, 
   3.753998553739676*^9, 3.75399860664876*^9, {3.7539987149024415`*^9, 
   3.7539987437592936`*^9}, 3.7558468274325237`*^9, 3.7558509712186847`*^9, 
   3.7558510103211117`*^9, 3.755858908408742*^9, 3.7561925155443087`*^9, 
   3.756214592599732*^9, 3.75655177792293*^9, 3.756561831603932*^9, 
   3.757401417832402*^9, 
   3.757771585375164*^9},ExpressionUUID->"835a132f-fcfa-4358-b3df-\
634860273faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoeffLists", "/.", 
  RowBox[{
   RowBox[{"C", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], "\[Rule]", 
   RowBox[{"C", "[", 
    RowBox[{"n", ",", 
     RowBox[{"m", "-", "n"}]}], "]"}], "       ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "rewrite", " ", "in", " ", "terms", " ", "of", " ", "n", " ", "and", " ",
       "spin", " ", "l"}], "=", 
     RowBox[{"m", "-", "n"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.756551813467963*^9, 3.756551827907226*^9}, {
   3.7565518629561577`*^9, 3.756551871731696*^9}, 3.7567224792791567`*^9, 
   3.756722881586733*^9, {3.7579252203270903`*^9, 
   3.757925220846998*^9}},ExpressionUUID->"068333f6-24ad-465d-a8d0-\
86cb76bca371"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["16", "9"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["40", "27"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["5", "7"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["10", "11"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["4", "21"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["70", "143"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["56", "195"]}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["35", "891"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7565518289021883`*^9, 3.756561904049356*^9, 
  3.757401420453912*^9, 
  3.7577715874442253`*^9},ExpressionUUID->"e00f1bef-7df0-4b2c-abc5-\
7c48cc49ec67"]
}, Open  ]],

Cell["compare to solutions from reference 1712.08570", "Text",
 CellChangeTimes->{{3.753998720498096*^9, 3.753998725267657*^9}, {
   3.756551635303052*^9, 3.756551645974526*^9}, 3.756551679477689*^9, {
   3.756551712715158*^9, 3.756551715699102*^9}, 
   3.756722496317875*^9},ExpressionUUID->"fd72bc48-9ce4-4cc6-ab97-\
050af4c6b79d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AfreeRef", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "l", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "l", "+", "n"}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"72", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l", "+", "n"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]]}]], "Input",
 CellChangeTimes->{{3.754167689367649*^9, 3.754167699171523*^9}, {
  3.7561929736334867`*^9, 3.756192973921585*^9}, {3.75655170851611*^9, 
  3.756551710292027*^9}},ExpressionUUID->"37463a51-b1c8-436a-b40a-\
460c90be7dc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"n", ",", "l"}], "]"}], ",", 
      RowBox[{"AfreeRef", "[", 
       RowBox[{"n", ",", "l"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "4", ",", "2"}], "}"}]}], "]"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
   "agrees", " ", "with", " ", "results", " ", "found", " ", "above"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.753998765061554*^9, 3.75399882653763*^9}, {
  3.7539988601909823`*^9, 3.753998864892383*^9}, {3.755846845230733*^9, 
  3.7558468515245667`*^9}, {3.756551701564187*^9, 3.756551734442925*^9}, {
  3.756551795839734*^9, 3.7565518025989513`*^9}, {3.757771608283016*^9, 
  3.7577716111782923`*^9}},ExpressionUUID->"d656d951-e816-481b-a87b-\
d2e99b946518"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "0"}], "]"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       FractionBox["40", "27"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"0", ",", "4"}], "]"}], ",", 
       FractionBox["70", "143"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "0"}], "]"}], ",", 
       FractionBox["16", "9"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       FractionBox["10", "11"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "4"}], "]"}], ",", 
       FractionBox["16", "65"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "0"}], "]"}], ",", 
       FractionBox["5", "7"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "2"}], "]"}], ",", 
       FractionBox["56", "195"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       FractionBox["63", "935"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "0"}], "]"}], ",", 
       FractionBox["4", "21"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ",", 
       FractionBox["32", "495"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"3", ",", "4"}], "]"}], ",", 
       FractionBox["400", "29393"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "0"}], "]"}], ",", 
       FractionBox["35", "891"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ",", 
       FractionBox["200", "17017"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"4", ",", "4"}], "]"}], ",", 
       FractionBox["55", "24206"]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.753998812677168*^9, 3.7539988272338233`*^9}, 
   3.753998865373577*^9, {3.7558468324845505`*^9, 3.755846852152405*^9}, 
   3.7558510104668503`*^9, 3.756192917403517*^9, 3.756551734848878*^9, 
   3.756551793108906*^9, 3.756561906320146*^9, 3.757401428762651*^9, {
   3.757771589553308*^9, 
   3.757771611547184*^9}},ExpressionUUID->"12141bbc-41c3-4d06-b08c-\
2c7a5d8f629d"]
}, Open  ]],

Cell["due to our conventions that n\[GreaterEqual]0, we need to shift \
n\[Rule] n+2", "Text",
 CellChangeTimes->{{3.756192926251382*^9, 3.756192947890402*^9}, {
  3.7565518841626997`*^9, 3.756551909761471*^9}, {3.757401439396111*^9, 
  3.757401440180211*^9}},ExpressionUUID->"1462cd20-f1b5-4f60-b1d0-\
d845abf5709d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AfreeRef", "[", 
     RowBox[{"n", ",", "l"}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"n", "+", "2"}]}]}], "//", "Simplify"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.756192951450191*^9, 3.756192961441883*^9}, 
   3.756551774753377*^9},ExpressionUUID->"c3e9a540-100d-48c9-a2f2-\
4169c562c9ec"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "l"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", "l", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"10", "+", "l", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"6", "+", "l", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"7", "+", "l", "+", "n"}], "]"}]}], 
  RowBox[{"72", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "l", "+", "n"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", "n"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.756192952137117*^9, 3.756192961893497*^9}, 
   3.756551912535199*^9, 3.7565619090487127`*^9, 3.757401441863426*^9, 
   3.75777164177958*^9},ExpressionUUID->"74a74adb-786c-404f-97ae-\
00bf7ca2363d"]
}, Open  ]],

Cell["Result:", "Text",
 CellChangeTimes->{{3.756551918304899*^9, 3.7565519220340014`*^9}, {
  3.757674945572467*^9, 
  3.757674945860588*^9}},ExpressionUUID->"79890225-eceb-45bd-b59f-\
fe90a5e8bad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Afrees", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"6", "+", "l", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"7", "+", "l", "+", "n"}], "]"}]}], 
   RowBox[{"72", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"6", "+", 
      RowBox[{"2", " ", "n"}]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{3.756192969746416*^9, 3.75672256601886*^9, 
  3.7567229130012627`*^9},ExpressionUUID->"54c6ecbf-5373-4c3e-9e3c-\
b5d934169719"]
}, Closed]],

Cell[CellGroupData[{

Cell["2.3   Crossing Equation", "Section",
 CellChangeTimes->{{3.753369367051921*^9, 3.7533693696432433`*^9}, {
  3.75672100274608*^9, 3.756721003170073*^9}, {3.756721994168372*^9, 
  3.756721994359868*^9}},ExpressionUUID->"2b9aff80-1ecc-473d-b392-\
1dbcddd1f5b4"],

Cell[TextData[{
 "we can write the supersymmetric conformal blocks in terms of the bosonic \
ones as: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", "l"}]], 
      SuperscriptBox["2", "l"], 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "z"}], ")"}], "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", " ", "z"}], ")"}], "5"]], 
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "n"}], "+", "l", "+", "12"}], ",", "l", ",", "x", 
      ",", "z", ",", "0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "b6ef6ff9-74b7-465a-a2d4-605e7dc31f39"],
 " "
}], "Text",
 CellChangeTimes->{{3.756552021483629*^9, 
  3.756552087704574*^9}},ExpressionUUID->"39b747e7-71ed-4437-9573-\
6d61a6009cc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LHSs", "[", "i", "]"}], "/", 
      RowBox[{"RHSs", "[", "i", "]"}]}], " ", "denote", " ", "the", " ", 
     "left"}], "-", 
    RowBox[{"hand", "/", "right"}], "-", 
    RowBox[{
    "hand", " ", "side", " ", "of", " ", "the", " ", "crossing", " ", 
     "equation"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LHSs", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "z"}], ")"}]], 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"1", "+", "l"}]], " ", 
                  SuperscriptBox["2", "l"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "l"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "-", "z"}], ")"}], "3"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", " ", "z"}], ")"}], "5"]], 
                RowBox[{"G", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", " ", "n"}], "+", "l", "+", "12"}], ",", "l", 
                  ",", "x", ",", "z", ",", "0", ",", 
                  RowBox[{"-", "2"}]}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"a__", ",", "b__", ",", "c__", ",", "z"}], "]"}], 
                "\[Rule]", 
                RowBox[{
                 RowBox[{"ht", "[", 
                  RowBox[{"c", ",", 
                   RowBox[{"1", "-", "z"}]}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "z"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", "z"}], "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a__", ",", "b__", ",", "c__", ",", "x"}], "]"}], 
               "\[Rule]", 
               RowBox[{"h", "[", 
                RowBox[{"c", ",", "x"}], "]"}]}]}], ",", "n"}], "]"}], ",", 
           RowBox[{"Log", "[", 
            RowBox[{"x", " ", "z"}], "]"}]}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"a", "//", "Expand"}], ",", 
          RowBox[{"b", "//", "Expand"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"ht", "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"ht", "[", 
        RowBox[{
         RowBox[{"a", "//", "Expand"}], ",", 
         RowBox[{"b", "//", "Expand"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHSs", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x"}], "+", "z"}], ")"}]], 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"1", "+", "l"}]], " ", 
                  SuperscriptBox["2", "l"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "l"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "x"}], "+", "z"}], ")"}], "3"], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "z"}], ")"}]}], ")"}], "5"]], 
                RowBox[{"G", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "n"}], "+", "l", "+", "12"}], ",", "l", ",", 
                  RowBox[{"1", "-", "x"}], ",", 
                  RowBox[{"1", "-", "z"}], ",", "0", ",", 
                  RowBox[{"-", "2"}]}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"a__", ",", "b__", ",", "c__", ",", 
                  RowBox[{"1", "-", "x"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ht", "[", 
                  RowBox[{"c", ",", "x"}], "]"}], "x", " ", 
                 RowBox[{"Log", "[", "x", "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a__", ",", "b__", ",", "c__", ",", 
                 RowBox[{"1", "-", "z"}]}], "]"}], "\[Rule]", 
               RowBox[{"h", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"1", "-", "z"}]}], "]"}]}]}], ",", "n"}], "]"}], ",", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"Log", "[", "x", "]"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"h", "[", 
         RowBox[{
          RowBox[{"a", "//", "Expand"}], ",", 
          RowBox[{"b", "//", "Expand"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"ht", "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"ht", "[", 
        RowBox[{
         RowBox[{"a", "//", "Expand"}], ",", 
         RowBox[{"b", "//", "Expand"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LHSs", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"List", "@@", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"LHSs", "[", "1", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"14", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"14", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}]}]}], "}"}]}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", "z"}], ")"}]}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHSs", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"List", "@@", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"RHSs", "[", "1", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"14", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"14", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"8", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                RowBox[{"12", "+", 
                 RowBox[{"2", " ", "l"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ",", 
                RowBox[{"1", "-", "z"}]}], "]"}], " ", 
              RowBox[{"ht", "[", 
               RowBox[{
                RowBox[{"10", "+", 
                 RowBox[{"2", " ", "n"}]}], ",", "x"}], "]"}]}]}], "}"}]}], 
          "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x", "-", "z"}], ")"}]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.750166641384613*^9, 3.750166665628706*^9}, 
   3.7501668295279493`*^9, {3.750324717771047*^9, 3.7503247227358036`*^9}, {
   3.7503280480471783`*^9, 3.7503280611950507`*^9}, {3.750496729876051*^9, 
   3.7504967305013647`*^9}, {3.7525924284952793`*^9, 3.752592429301003*^9}, {
   3.7533693858997507`*^9, 3.753369386113633*^9}, {3.756191951304352*^9, 
   3.75619199630916*^9}, {3.756192054580204*^9, 3.756192071451488*^9}, {
   3.7561921323510847`*^9, 3.7561921745097*^9}, {3.7561933604948587`*^9, 
   3.756193464977316*^9}, {3.756194206955825*^9, 3.756194222066815*^9}, {
   3.7565520082225513`*^9, 3.756552010345991*^9}, {3.756552113871369*^9, 
   3.756552114768606*^9}, {3.756722728139245*^9, 3.7567228600444813`*^9}, 
   3.757190005770752*^9, {3.7574259005539722`*^9, 3.7574259050175962`*^9}, {
   3.7574261298133917`*^9, 3.757426132404924*^9}},
 ExpressionUUID -> "0a6ec6aa-6dd4-4086-baf8-7530ebbae18f"]
}, Closed]],

Cell[CellGroupData[{

Cell["2.4   Recursion Relation", "Section",
 CellChangeTimes->{{3.7533694403906507`*^9, 3.753369444740845*^9}, {
  3.756721004929982*^9, 3.7567210055219097`*^9}, {3.756721994951363*^9, 
  3.756721995143743*^9}},ExpressionUUID->"8b42a632-64d8-4101-9316-\
d4ceb2a83d1f"],

Cell[TextData[{
 "We derive the recursion relation as explained in Sec. 3.1 of the paper, \
first multiply the crossing equation by a product of hypergeometrics, then \
use the orthogonality relation\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", 
     RowBox[{"m", ",", 
      RowBox[{"m", "'"}]}]], "="}], TraditionalForm]],ExpressionUUID->
  "756759c7-bb93-4876-9560-749a20f78801"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[ContourIntegral]", "Text"], 
    RowBox[{
     StyleBox[
      FractionBox["dz", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "Text"], 
     FractionBox[
      StyleBox[
       SuperscriptBox["z", 
        RowBox[{"m", "-", 
         RowBox[{"m", "'"}], "-", "1"}]], "Text"], 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}]], 
     StyleBox[
      RowBox[{
       SubscriptBox["h", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "4"}]], "(", "z", ")"}], "Text"], 
     SuperscriptBox[
      StyleBox[
       RowBox[{
        SubscriptBox["h", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"m", "'"}]}], "-", "2"}]], "(", "z", ")"}], "Text"], 
      " "]}]}], TraditionalForm]],ExpressionUUID->
  "4466e463-6c02-437c-98c2-0077fcee400f"],
 " and the inner product:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", 
     RowBox[{"m", ",", 
      RowBox[{"m", "'"}]}]], "=", 
    RowBox[{"\[ContourIntegral]", 
     RowBox[{
      FractionBox["dz", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"m", "-", "3"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"m", "'"}], "-", "1"}]]], 
      RowBox[{
       SubscriptBox["ht", 
        RowBox[{"2", "m"}]], "(", "z", ")"}], 
      SuperscriptBox[
       RowBox[{
        SubscriptBox["h", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"m", "'"}]}]], "(", "z", ")"}], " "]}]}]}], 
   TraditionalForm]],ExpressionUUID->"440d8eb9-f7c0-474b-a3dd-1c9966038cc1"]
}], "Text",
 CellChangeTimes->{{3.7565521356029177`*^9, 3.756552158613183*^9}, {
  3.7565547316032133`*^9, 3.756554776345155*^9}, {3.756554809943445*^9, 
  3.756554809943536*^9}, {3.756564050301021*^9, 3.756564062164425*^9}, {
  3.7567232573792133`*^9, 3.756723275118832*^9}, {3.757190020167404*^9, 
  3.757190022013121*^9}, {3.757401536464301*^9, 3.75740153743966*^9}, {
  3.757771882220449*^9, 
  3.7577718909340763`*^9}},ExpressionUUID->"7a663f0b-9f72-4d94-8a61-\
2a765ada22de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LHSs", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"LHSs", "[", "2", "]"}], 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "q"}], ",", "x"}], "]"}], 
       RowBox[{
        SuperscriptBox["x", "q"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}]], "*", 
      FractionBox[
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "p"], " ", "z"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHSs", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"RHSs", "[", "2", "]"}], 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "q"}], ",", "x"}], "]"}], 
       RowBox[{
        SuperscriptBox["x", "q"], 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}]], "*", 
      FractionBox[
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "p"], "z"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LHSs", "[", "4", "]"}], "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "\[Element]", "Integers"}], "&&", 
      RowBox[{"l", "\[Element]", "Integers"}]}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"LHSs", "[", "3", "]"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"a__", ",", "c__"}], "]"}], " ", 
               RowBox[{"h", "[", 
                RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"a", "-", "4"}], "2"], ",", 
                  FractionBox[
                   RowBox[{"b", "+", "2"}], 
                   RowBox[{"-", "2"}]]}], "]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   SuperscriptBox["c", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]], "-", "1"}]], 
                   RowBox[{"1", "-", "c"}]], ")"}], 
                 RowBox[{"-", "1"}]]}], ")"}]}]}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"ht", "[", 
               RowBox[{"a__", ",", "c__"}], "]"}], 
              RowBox[{"h", "[", 
               RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Iis", "[", 
                RowBox[{
                 FractionBox["a", "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["b", "2"]}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "c"}], ")"}], 
                   RowBox[{
                    FractionBox["a", "2"], "-", "3"}]], 
                  SuperscriptBox["c", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["b", "2"]}], "-", "1"}]]], ")"}], 
                RowBox[{"-", "1"}]]}], ")"}]}]}], "//", "PowerExpand"}], "//",
           "Simplify"}], ")"}], "/.", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "c__"}], ")"}], "a__"], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "a"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "c"}], ")"}], "a"]}]}]}], "//", 
       "Expand"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RHSs", "[", "4", "]"}], "=", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "\[Element]", "Integers"}], "&&", 
       RowBox[{"l", "\[Element]", "Integers"}]}], ",", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"RHSs", "[", "3", "]"}], "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"h", "[", 
                 RowBox[{"a__", ",", "c__"}], "]"}], " ", 
                RowBox[{"h", "[", 
                 RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], ",", 
                   FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]]}], "]"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    SuperscriptBox["c", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"a", "-", "4"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"b", "+", "2"}], 
                    RowBox[{"-", "2"}]], "-", "1"}]], 
                    RowBox[{"1", "-", "c"}]], ")"}], 
                  RowBox[{"-", "1"}]]}], ")"}]}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"ht", "[", 
                RowBox[{"a__", ",", "c__"}], "]"}], 
               RowBox[{"h", "[", 
                RowBox[{"b__", ",", "c__"}], "]"}]}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Iis", "[", 
                 RowBox[{
                  FractionBox["a", "2"], ",", 
                  RowBox[{"-", 
                   FractionBox["b", "2"]}]}], "]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "c"}], ")"}], 
                    RowBox[{
                    FractionBox["a", "2"], "-", "3"}]], 
                   SuperscriptBox["c", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["b", "2"]}], "-", "1"}]]], ")"}], 
                 RowBox[{"-", "1"}]]}], ")"}]}]}], "//", "PowerExpand"}], "//",
            "Simplify"}], ")"}], "/.", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "c__"}], ")"}], "a__"], "\[Rule]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c"}], ")"}], "a"]}]}]}], "//", 
        "Expand"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"shift", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "by"}], " ", "+", 
     RowBox[{
     "2", " ", "to", " ", "get", " ", "minimal", " ", "case", " ", "for", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}]}]}], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", "0"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LHSs", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"LHSs", "[", "4", "]"}], "/.", 
             RowBox[{"List", "\[Rule]", "Plus"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"1", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"2", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"3", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"3", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"4", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"5", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "]"}]}], "}"}]}], "]"}]}], 
         ")"}], "//", "Expand"}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"q", "+", "2"}]}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{"p", "+", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RHSs", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"List", "@@", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RHSs", "[", "4", "]"}], "/.", 
             RowBox[{"List", "\[Rule]", "Plus"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"1", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"2", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"3", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"3", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"4", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}], ",", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{
                RowBox[{"5", "+", "l", "+", "n"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]}], "]"}]}], "}"}]}], "]"}]}], 
         ")"}], "//", "Expand"}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"q", "+", "2"}]}]}], "/.", 
    RowBox[{"p", "\[Rule]", 
     RowBox[{"p", "+", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQvfX+nMkPPrx2PLXoOJh+dObL7YdA+lvXuycg+sqJ
taW6H187fro3qwxEC9oKt4DolO5prSC6boZ9F4j+rrFiDoj+lfdhIYhWUl2/
GkQ3mi05AaKZdLVOg+VnX+KuA9J/zhnxgGiZaedegWiJmh/vQPSTuR/33wXS
eXstDoHoZTPuXgPR4jv1roPoexVcz0D0nEUZYPog/6r3IDpo+5YvINqMdcYP
EK0U6/AfRJe9Ws96D0hP2u/AA6J/FcXdjvvz2jFEuv0eiL5zsp8rHkiHnfzM
D6LPHFnwjfcv0D2S1T/B9D3/aH4gHfQrJw5E58QytyQCaZ7FrW0gWmjertkg
2udiwCIQ/S4tcjWItvz3ch2IBgCbUtg3
  
  "],ExpressionUUID->"0576566c-9d5d-4f1d-b4a8-f0f999f9c41a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LHSs", "[", "5", "]"}], "/.", 
     RowBox[{"List", "\[Rule]", "Plus"}]}], "//", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"1", "+", "q"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"7", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"3", "+", "n"}], ",", 
       RowBox[{"1", "+", "q"}]}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"3", "+", "l", "+", "n"}], ",", 
       RowBox[{"1", "+", "q"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}]}], "}"}], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7561955480779867`*^9, 3.756195553965652*^9}, {
  3.7561955962205553`*^9, 3.756195624570553*^9}, {3.7567235798711853`*^9, 
  3.756723595310701*^9}},ExpressionUUID->"f6a8f29d-eaf6-43f9-8683-\
360c1261638d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"1", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"5", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"7", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"3", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"3", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"3", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"4", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"5", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"4", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "n"}], ",", 
      RowBox[{"2", "+", "p"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"5", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "q"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.756195554387334*^9, {3.756195622487342*^9, 3.7561956249504004`*^9}, 
   3.756214608873041*^9, 3.756561930594597*^9, 
   3.757401748699566*^9},ExpressionUUID->"3b4794aa-d375-4102-bbaa-\
a7d6e96ebbf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RHSs", "[", "5", "]"}], "/.", 
     RowBox[{"List", "\[Rule]", "Plus"}]}], "//", "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"1", "+", "p"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"7", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"3", "+", "n"}], ",", 
       RowBox[{"1", "+", "p"}]}], "]"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"3", "+", "l", "+", "n"}], ",", 
       RowBox[{"1", "+", "p"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}]}], "}"}], ",", "FullSimplify"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.756193534013328*^9, 3.756193667046629*^9}, {
   3.7561938691810217`*^9, 3.756193871724285*^9}, 3.7561939416914167`*^9, {
   3.7561955412239933`*^9, 3.75619556077557*^9}, {3.756723598590282*^9, 
   3.756723608814002*^9}},ExpressionUUID->"a2ded302-e298-4a47-ade4-\
fb6b220fbfe1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"1", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"5", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"7", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "l", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"3", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"3", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"3", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"4", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"5", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"4", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "l"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "l", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{"n", ",", "l"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "n"}], ",", 
      RowBox[{"2", "+", "q"}]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"5", "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "p"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "l"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"l", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7561935365046253`*^9, 3.7561935610734043`*^9}, {
   3.7561936588964043`*^9, 3.756193667777858*^9}, 3.756193942678811*^9, 
   3.75619411622635*^9, 3.756194253532282*^9, 3.7561948352745*^9, 
   3.756195164544239*^9, 3.756195220109406*^9, 3.756195562176098*^9, 
   3.756214609052709*^9, 3.756561932481781*^9, 
   3.757401761463827*^9},ExpressionUUID->"eb75f9ed-788f-425a-b5ad-\
1c0afdc99c51"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.5   Solve for Anomalous Dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "1160cc2d-c394-4ab7-b01f-3d008b576c4b"],
 " for General Spin-L Truncation"
}], "Section",
 CellChangeTimes->{{3.753371440910411*^9, 3.75337144804426*^9}, 
   3.753515771924448*^9, {3.754038546508748*^9, 3.7540385564911947`*^9}, {
   3.7567210068498983`*^9, 3.756721007441925*^9}, {3.756721995807919*^9, 
   3.756721995991906*^9}, {3.757402687227297*^9, 
   3.757402694746808*^9}},ExpressionUUID->"4fd2f393-f05a-4fa0-b53c-\
47dede408ce0"],

Cell[CellGroupData[{

Cell[TextData[{
 "Find Solutions as Lists of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "c76fe2b1-dddf-45de-bb24-2539cc464eb4"],
 "-Values"
}], "Subsection",
 CellChangeTimes->{{3.7539692856355715`*^9, 3.7539693123758125`*^9}, {
  3.7539949621596437`*^9, 3.7539949749893093`*^9}, {3.7565548748192263`*^9, 
  3.756554875699232*^9}, {3.756561962549478*^9, 3.7565619632134867`*^9}, {
  3.7571900706338243`*^9, 3.757190073201214*^9}, {3.757402697146727*^9, 
  3.7574027024585047`*^9}},ExpressionUUID->"6d2e925d-14aa-4551-a4b6-\
c88eba11a569"],

Cell[TextData[{
 "Recursion Relation we derived above (we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "=", "0"}], "\[Infinity]"], 
    SubsuperscriptBox["\[CapitalSigma]", 
     RowBox[{"l", "=", "0"}], "L"]}], TraditionalForm]],ExpressionUUID->
  "f60a2192-8d7a-4afc-a91e-6874a56a0dcb"],
 " with l even):"
}], "Text",
 CellChangeTimes->{{3.7533714874075203`*^9, 3.753371523807499*^9}, 
   3.753371724404681*^9, {3.756554898145995*^9, 
   3.756554902673881*^9}},ExpressionUUID->"5980aa58-1c4e-45b5-99f4-\
f251b3d37887"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LSs", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"6", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"7", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"6", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"3", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "p"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "q"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RSs", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"6", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"7", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"6", "+", "l", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"3", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"3", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"5", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"4", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "l", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Bs", "[", 
       RowBox[{"n", ",", "l"}], "]"}], " ", 
      RowBox[{"Iis", "[", 
       RowBox[{
        RowBox[{"4", "+", "n"}], ",", 
        RowBox[{"2", "+", "q"}]}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"5", "+", "l", "+", "n"}], ",", 
        RowBox[{"1", "+", "p"}]}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "l"}], "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"l", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.753371668227871*^9, 3.7533717176805964`*^9}, {
   3.7533723791670685`*^9, 3.75337238408646*^9}, {3.753440231639203*^9, 
   3.753440239919248*^9}, {3.7534470690633173`*^9, 3.7534470704570007`*^9}, 
   3.75619553584833*^9, {3.756195568492433*^9, 3.756195583862255*^9}, {
   3.756205515810779*^9, 3.756205521576804*^9}, {3.7562055743686247`*^9, 
   3.756205575574135*^9}, {3.756724597982699*^9, 3.756724638767548*^9}, {
   3.756724672338875*^9, 3.756724673784809*^9}},
 ExpressionUUID -> "12a210e8-4e6c-44e9-9638-c05e8e40c25a"],

Cell["\<\
Solve for anomalous dimensions for general spin-L truncation:\
\>", "Text",
 CellChangeTimes->{{3.7534470740394707`*^9, 3.753447085363516*^9}, {
  3.7565549307843647`*^9, 3.7565549323762913`*^9}, {3.756562756173308*^9, 
  3.756562756525186*^9}},
 ExpressionUUID -> "aa2f9037-2d26-4145-8a07-0ffcfe3b6e2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "truncate", " ", "spin", " ", "to", " ", "L", " ", "and", " ", "evaluate",
      " ", "the", " ", "Kronecker"}], "-", "deltas"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LHS1s", "[", "L_", "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L1", "=", "L"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"lhs", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"LSs", "[", "0", "]"}], "/.", 
             RowBox[{"l", "\[Rule]", "l1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l1", ",", "0", ",", "L1", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", 
           RowBox[{"\[Delta]1", "[", 
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Solve", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "-", "b"}], "\[Equal]", "0"}], ",", "n"}], 
                   "]"}], ")"}], "//", "Flatten"}], ")"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "//", 
         "Release"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lhs", "[", "2", "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"lhs", "[", "1", "]"}], ",", 
                  RowBox[{"\[Delta]1", "[", 
                   RowBox[{"i", "+", "q"}], "]"}]}], "]"}], "/.", 
                RowBox[{"n", "\[Rule]", 
                 RowBox[{"i", "+", "q"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", "L1"}], ",", "0"}], "}"}]}], "]"}],
              "//", "Flatten"}], ",", "0"}], "]"}], "//", "Simplify"}], 
         ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"lhs", "[", "2", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RHS1s", "[", "L_", "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L1", "=", "L"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"rhs", "[", "1", "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RSs", "[", "0", "]"}], "/.", 
             RowBox[{"l", "\[Rule]", "l1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l1", ",", "0", ",", "L1", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", 
           RowBox[{"\[Delta]1", "[", 
            RowBox[{"Hold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Solve", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "-", "b"}], "\[Equal]", "0"}], ",", "n"}], 
                   "]"}], ")"}], "//", "Flatten"}], ")"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "//", 
         "Release"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rhs", "[", "2", "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"rhs", "[", "1", "]"}], ",", 
                  RowBox[{"\[Delta]1", "[", 
                   RowBox[{"i", "+", "p"}], "]"}]}], "]"}], "/.", 
                RowBox[{"n", "\[Rule]", 
                 RowBox[{"i", "+", "p"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", "L1"}], ",", "0"}], "}"}]}], "]"}],
              "//", "Flatten"}], ",", "0"}], "]"}], "//", "Simplify"}], 
         ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rhs", "[", "2", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"minimal", " ", "value", " ", "of", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}], " ", "is", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}]}], ",", " ", 
     RowBox[{
     "also", " ", "evaluate", " ", "inner", " ", "products", " ", "Is"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LHSs", "[", 
     RowBox[{"L_", ",", "p1_", ",", "q1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"LHS1s", "[", "L", "]"}], "/.", 
              RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
             RowBox[{"p", "\[Rule]", "p1"}]}], "/.", 
            RowBox[{"q", "\[Rule]", 
             RowBox[{"q1", "-", "\[Epsilon]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
         
         RowBox[{
          RowBox[{
           SuperscriptBox["Bs", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
        "Normal"}], ")"}], "/.", 
      RowBox[{"Iis", "\[Rule]", "IIs"}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RHSs", "[", 
     RowBox[{"L_", ",", "p1_", ",", "q1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"RHS1s", "[", "L", "]"}], "/.", 
              RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
             RowBox[{"p", "\[Rule]", 
              RowBox[{"p1", "-", "\[Epsilon]"}]}]}], "/.", 
            RowBox[{"q", "\[Rule]", "q1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
         
         RowBox[{
          RowBox[{
           SuperscriptBox["Bs", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
        "Normal"}], ")"}], "/.", 
      RowBox[{"Iis", "\[Rule]", "IIs"}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "implement", " ", "the", " ", "algorithm", " ", "described", 
      " ", "in", " ", "appendix", " ", "C", " ", "of", " ", "the", " ", 
      "paper", " ", "by", " ", "defining", " ", "a", " ", "function", " ", 
      RowBox[{"Consts", "[", "L", "]"}], " ", "which", " ", "gives", " ", 
      "all", " ", "the", " ", "free", " ", "parameters", " ", "for", " ", 
      "any", " ", "spin", " ", "truncation", " ", "L", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"notably", " ", "all", " ", 
         FormBox[
          SubscriptBox["\[Gamma]", 
           RowBox[{"n", ",", "l", " "}]],
          TraditionalForm], "with", " ", "2", "n"}], "\[LessEqual]", "l", 
        "\[LessEqual]", "L"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "we", " ", "then", " ", "write", " ", "down", " ", "the", " ", 
       "equations", " ", 
       RowBox[{"Eqs", "[", 
        RowBox[{"L", ",", "p", ",", "q"}], "]"}], " ", "for", " ", "every", 
       " ", "p"}], "\[GreaterEqual]", 
      RowBox[{"1", " ", "and", " ", "0"}], "\[LessEqual]", "q", 
      "\[LessEqual]", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"p", "-", "1"}], ",", 
        RowBox[{"L", "/", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"replace", " ", 
      RowBox[{"(", 
       RowBox[{"L", "+", "2"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"L", "+", "4"}], ")"}], "/", "8"}], " ", "anomalous", " ", 
      "dimensions", " ", "by", " ", "the", " ", "constants", " ", "and", " ", 
      "solve", " ", "these", " ", "equations", " ", "for", " ", "the", " ", 
      "remaining", " ", 
      FormBox[
       RowBox[{" ", 
        SubscriptBox["\[Gamma]", 
         RowBox[{"n", ",", "l"}]]}],
       TraditionalForm], " ", "\[Times]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["A", 
          RowBox[{"(", "0", ")"}]], ")"}], 
        RowBox[{"n", ",", "l"}]], "'"}], "s", " ", "in", " ", "terms", " ", 
      "of", " ", "the", " ", "constants"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AnomDims", "[", 
        RowBox[{"L", ",", "Max"}], "]"}], " ", "then", " ", "gives", " ", 
       "all", " ", 
       FormBox[
        RowBox[{" ", 
         SubscriptBox["\[Gamma]", 
          RowBox[{"n", ",", "l"}]]}],
        TraditionalForm], " ", "\[Times]", 
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["A", 
          RowBox[{"(", "0", ")"}]], ")"}], 
        RowBox[{"n", ",", "l"}]], " ", "with", " ", "l"}], "\[LessEqual]", 
      RowBox[{"min", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "2"}], ",", "L"}], ")"}], " ", "in", " ", 
       "terms", " ", "of", " ", "the", " ", "free", " ", "parameters"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "solutions", " ", "will", " ", "be", " ", "given", " ", 
       "up", " ", "to", " ", "n"}], "=", 
      RowBox[{"Max", " ", "for", " ", "any", " ", "integer", " ", "Max"}]}]}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Consts", "[", "L_", "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Bs", "[", 
          RowBox[{"n", ",", "l"}], "]"}], "\[Rule]", 
         RowBox[{"cs", "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         FractionBox["L", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"2", "n"}], ",", "L", ",", "2"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "[", 
     RowBox[{"L_", ",", "p_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"LHSs", "[", 
        RowBox[{"L", ",", "p", ",", "q"}], "]"}], "-", 
       RowBox[{"RHSs", "[", 
        RowBox[{"L", ",", "p", ",", "q"}], "]"}]}], ")"}], "/.", 
     RowBox[{"Consts", "[", "L", "]"}]}]}], "  ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"we", " ", "start", " ", "at", " ", 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}]}], "=", 
     RowBox[{"(", 
      RowBox[{"1", ",", "0"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AnomDims", "[", 
     RowBox[{"L_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"AnomDims", "[", 
      RowBox[{"L", ",", "Max"}], "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"L1", "=", "L"}], ",", 
         RowBox[{"max", "=", "Max"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EqLists", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Eqs", "[", 
             RowBox[{"L1", ",", "i", ",", "j"}], "]"}], "/.", 
            RowBox[{"Bs", "\[Rule]", "\[Gamma]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "max"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"i", "-", "1"}], ",", 
               FractionBox["L1", "2"]}], "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"EqLists", "\[Equal]", "0"}], "]"}], "//", "Flatten"}], 
          ")"}], "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", "Bs"}]}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListDim1s", "[", 
     RowBox[{"L_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AnomDims", "[", 
         RowBox[{"L", ",", "Max"}], "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"AnomDims", "[", 
          RowBox[{"L", ",", "Max"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "      ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"List", " ", "of", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], 
      RowBox[{"(", 
       RowBox[{"\[Times]", " ", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}], " ", "that", " ", "we", " ", 
      "solved", " ", "for"}], ",", " ", 
     RowBox[{
      RowBox[{"up", " ", "to", " ", "n"}], "=", 
      RowBox[{"Max", "+", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListDim2s", "[", 
     RowBox[{"L_", ",", "Max_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AnomDims", "[", 
         RowBox[{"L", ",", "Max"}], "]"}], "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"AnomDims", "[", 
          RowBox[{"L", ",", "Max"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "      ", 
   RowBox[{"(*", 
    RowBox[{"List", " ", "of", " ", "these", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"\[Times]", " ", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "in", " ", "terms", " ", "of",
      " ", 
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}], " ", "constants"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"max", "=", "35"}], ";", "            ", 
    RowBox[{"(*", 
     RowBox[{"max", "=", 
      RowBox[{
       RowBox[{
       "35", " ", "is", " ", "enough", " ", "to", " ", "get", " ", "analytic",
         " ", "solutions", " ", "for", " ", "first", " ", "few", " ", "L"}], 
       "-", "truncations"}]}], "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Results", "[", "L_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Results", "[", "L", "]"}], "=", 
      RowBox[{"AnomDims", "[", 
       RowBox[{"L", ",", "max"}], "]"}]}]}]}], "            ", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "results", " ", "in", " ", "form", " ", "of", " ", 
     "replacement", " ", "rules"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimss", "[", "L_", "]"}], ":=", 
    RowBox[{"ListDim1s", "[", 
     RowBox[{"L", ",", "max"}], "]"}]}], 
   "                                         ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "a", " ", "list", " ", "of", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "that", " ", "we", " ", 
     "solved", " ", "for"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solss", "[", "L_", "]"}], ":=", 
    RowBox[{"ListDim2s", "[", 
     RowBox[{"L", ",", "max"}], "]"}]}], 
   "                                         ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "the", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], " ", "from", " ", "previous", " ", 
     "line", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}], " ", "fixed", " ", "anomalous", " ", 
     "dimensions"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConstLabels", "[", "L_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Consts", "[", "L", "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"Consts", "[", "L", "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolNums", "[", "L_", "]"}], ":=", 
    RowBox[{"Length", "[", 
     RowBox[{"ConstLabels", "[", "L", "]"}], "]"}]}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolNum2", "[", "L_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "8"], 
     RowBox[{"(", 
      RowBox[{"L", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"L", "+", "4"}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Poss", "[", 
     RowBox[{"L_", ",", "l1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimss", "[", "L", "]"}], "/.", 
        RowBox[{
         RowBox[{"Bs", "[", 
          RowBox[{"a_", ",", "l1"}], "]"}], "\[Rule]", 
         RowBox[{"c", "[", "l1", "]"}]}]}], ",", 
       RowBox[{"c", "[", "l1", "]"}]}], "]"}], "//", "Flatten"}]}], "     ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "gives", " ", "list", " ", "of", " ", "all", " ", "positions", " ", "of",
       " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Times]", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}], " ", "with", " ", "l"}], "=", 
     "l1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PartSols", "[", 
     RowBox[{"L_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"Solss", "[", "L", "]"}], ",", 
      RowBox[{"Poss", "[", 
       RowBox[{"L", ",", "l"}], "]"}]}], "]"}]}], 
   "                                                                ", 
   RowBox[{"(*", 
    RowBox[{"gives", " ", "all", " ", "solutions", " ", "for", " ", 
     SubscriptBox["\[Gamma]", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", 
      RowBox[{"\[Times]", 
       SuperscriptBox["A", 
        RowBox[{"(", "0", ")"}]]}], ")"}], "  ", "for", " ", "a", " ", 
     "specific", " ", "l"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LabelPoss", "[", 
      RowBox[{"L_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConstLabels", "[", "L", "]"}], "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "l"}], "}"}], "\[Rule]", 
          RowBox[{"c", "[", "l", "]"}]}]}], ",", 
        RowBox[{"c", "[", "l", "]"}]}], "]"}], "//", "Flatten"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LabelPosMins", "[", 
      RowBox[{"L_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LabelPoss", "[", 
       RowBox[{"L", ",", "l"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CoeffPartSols", "[", 
      RowBox[{"L_", ",", "l_", ",", "constlabel_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"1", "\[LessEqual]", "constlabel", "\[LessEqual]", 
       RowBox[{"Length", "[", 
        RowBox[{"Consts", "[", "L", "]"}], "]"}]}], ")"}]}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"PartSols", "[", 
       RowBox[{"L", ",", "l"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Consts", "[", "L", "]"}], "[", 
        RowBox[{"[", "constlabel", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "       ", 
   RowBox[{"(*", 
    RowBox[{
    "find", " ", "part", " ", "of", " ", "solution", " ", "that", " ", "is", 
     " ", "multiplied", " ", "by", " ", "a", " ", "specific", " ", "free", 
     " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "to", " ", "find", " ", "analytic", " ", "expressions", " ", "of", " ", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"n", ",", "l"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Times]", 
        SuperscriptBox["A", 
         RowBox[{"(", "0", ")"}]]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"write", " ", "the", " ", "solution", " ", 
         RowBox[{"like", " ", "~", " ", 
          RowBox[{"f1", "[", "n", "]"}]}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f2", "[", "n", "]"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f3", "[", "n", "]"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ".."}], " ", 
      RowBox[{"(", "schematically", ")"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.753515258314643*^9, {3.756195750341839*^9, 3.756195765756873*^9}, {
   3.756205290492717*^9, 3.7562052929160423`*^9}, {3.7562055813418627`*^9, 
   3.756205582453146*^9}, {3.756554937122394*^9, 3.756554937869474*^9}, {
   3.756555007982278*^9, 3.7565550593631983`*^9}, {3.7565550938095207`*^9, 
   3.7565551610700274`*^9}, {3.756555222914014*^9, 3.756555252873871*^9}, {
   3.7565552894557734`*^9, 3.7565553786241093`*^9}, {3.756724643299073*^9, 
   3.7567246457389812`*^9}, {3.756724677250167*^9, 3.7567247446695538`*^9}, {
   3.7567247873785763`*^9, 3.7567248814682083`*^9}, {3.756725722299262*^9, 
   3.756725725171294*^9}, 3.7567276301134663`*^9, {3.756730598434066*^9, 
   3.756730610249432*^9}, {3.7567307684980803`*^9, 3.7567307691376343`*^9}, {
   3.756730803424419*^9, 3.756730823494228*^9}, {3.756732758188154*^9, 
   3.756732758427355*^9}, {3.757161906046282*^9, 3.757161910535653*^9}, {
   3.757191063300497*^9, 3.757191163245016*^9}, {3.7571911955900173`*^9, 
   3.757191228977205*^9}, {3.757401896797394*^9, 3.757401900540605*^9}, {
   3.7574020763575983`*^9, 3.757402130330122*^9}, {3.7574023002575903`*^9, 
   3.757402303552758*^9}, {3.7574024955930357`*^9, 3.757402508646275*^9}, 
   3.75740262641543*^9, {3.757426034700279*^9, 3.757426096600204*^9}, {
   3.757426231793425*^9, 3.7574262412574043`*^9}, {3.757772126625016*^9, 
   3.7577721978925257`*^9}, {3.7577727979936447`*^9, 3.757772798639338*^9}, {
   3.7591375057504215`*^9, 3.7591375292360353`*^9}, {3.759140226195545*^9, 
   3.759140264979694*^9}},
 ExpressionUUID -> "2108671e-ed3e-411a-827e-8b7ce389fe0b"],

Cell["write recursion relation for L=0  in terms of p:", "Text",
 CellChangeTimes->{{3.7565659348926287`*^9, 
  3.756565953067896*^9}},ExpressionUUID->"7b1d3051-1adf-4ecc-b742-\
fad1408308a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LHSsB", "[", 
   RowBox[{"L_", ",", "p", ",", "q1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"LHS1s", "[", "L", "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
         RowBox[{"q", "\[Rule]", 
          RowBox[{"q1", "-", "\[Epsilon]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Bs", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
     "Normal"}], ")"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHSsB", "[", 
   RowBox[{"L_", ",", "p", ",", "q1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"RHS1s", "[", "L", "]"}], "/.", 
          RowBox[{"List", "\[Rule]", "Plus"}]}], "/.", 
         RowBox[{"q", "\[Rule]", "q1"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Bs", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"a__", ",", "b__"}], "]"}], "\[Rule]", "0"}]}], "//", 
     "Normal"}], ")"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.756565307285165*^9, 3.7565653133806963`*^9}, {
  3.756565461222312*^9, 3.756565469501216*^9}, {3.75656834622797*^9, 
  3.75656835412306*^9}, {3.75663510491442*^9, 3.7566351119860067`*^9}, {
  3.756724883723885*^9, 3.7567248932595*^9}, {3.757772802813312*^9, 
  3.757772803732723*^9}},
 ExpressionUUID -> "62af0ebf-cfa5-4c3a-9ee4-5748513b32dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHSsB", "[", 
  RowBox[{"0", ",", "p", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.756565110672914*^9, 3.756565183066785*^9}, {
   3.756565317838427*^9, 3.7565653345636578`*^9}, {3.756565435430328*^9, 
   3.756565435886096*^9}, {3.756635118913075*^9, 3.756635119081069*^9}, 
   3.756635506778973*^9, 3.75672489534717*^9},
 ExpressionUUID -> "c05f7d2c-64c5-4f3d-8911-d20ba73e59d3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "15"], " ", 
  RowBox[{"Bs", "[", 
   RowBox[{"0", ",", "0"}], "]"}], " ", 
  RowBox[{"Iis", "[", 
   RowBox[{"6", ",", 
    RowBox[{"2", "+", "p"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.7566351196570807`*^9, 3.7566351326762123`*^9}, 
   3.756635507311898*^9, 3.756727646906055*^9, 3.756727718010231*^9, 
   3.756730370010665*^9, 3.7567327902813396`*^9, 3.757402658900477*^9, 
   3.7577727526749783`*^9, 3.7591405158961625`*^9},
 ExpressionUUID -> "c7f6afbd-9865-4f1f-9e4f-4db31f6acead"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"RHSsB", "[", 
        RowBox[{"0", ",", "p", ",", "0"}], "]"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{"p", ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{"p", ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"2", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"2", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"4", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"4", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"6", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Iis", "[", 
           RowBox[{
            RowBox[{"6", "+", "p"}], ",", "2"}], "]"}], " ", 
          RowBox[{"Bs", "[", 
           RowBox[{"p", ",", "0"}], "]"}]}]}], "}"}], ",", "FullSimplify"}], 
      "]"}]}], "//", "Factor"}], ")"}], "/.", 
  RowBox[{"List", "\[Rule]", "Plus"}]}]], "Input",
 CellChangeTimes->{{3.75656523525491*^9, 3.756565264438802*^9}, {
  3.756565327878353*^9, 3.756565336771489*^9}, {3.756565437998396*^9, 
  3.756565438821966*^9}, {3.7565654798683043`*^9, 3.756565482414052*^9}, {
  3.756565543705002*^9, 3.7565655981025267`*^9}, {3.7565663113316793`*^9, 
  3.756566314890609*^9}, {3.7565663463718653`*^9, 3.756566361128117*^9}, {
  3.756635137776868*^9, 3.75663525418636*^9}, {3.7566355057106667`*^9, 
  3.756635526180616*^9}, {3.756724897739545*^9, 3.756724930010152*^9}},
 ExpressionUUID -> "e2ae9bf4-6f72-47b1-90ca-0bd914ee28e1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{"p", ",", "2"}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{"p", ",", "2"}], "]"}]}], 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "p"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"2", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"2", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"4", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "p"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", "p"}], ")"}], " ", 
    RowBox[{"Bs", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "p"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{"p", ",", "0"}], "]"}], " ", 
    RowBox[{"Iis", "[", 
     RowBox[{
      RowBox[{"6", "+", "p"}], ",", "2"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "p"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7566351438599453`*^9, {3.756635230222496*^9, 3.756635254529456*^9}, {
   3.756635508022183*^9, 3.75663552655192*^9}, 3.75672765211403*^9, 
   3.756727719039893*^9, 3.756732791388829*^9, 3.757402660205299*^9, 
   3.7577727527800922`*^9, 3.7591405167768383`*^9},
 ExpressionUUID -> "d95bae02-272c-41ff-a491-3808a19391e7"]
}, Open  ]],

Cell["We now want to find analytic solutions:", "Text",
 CellChangeTimes->{
  3.7565553880806713`*^9},ExpressionUUID->"b30d82b6-5432-49d1-8ce0-\
7cd55344e4d4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic Solutions", "Subsection",
 CellChangeTimes->{{3.754054482223053*^9, 3.754054490102764*^9}, {
  3.75673637398392*^9, 
  3.756736374151883*^9}},ExpressionUUID->"2136ec19-e6b1-4d3a-b24d-\
cfb96fd49d3f"],

Cell["", "Text",
 CellChangeTimes->{{3.756555414032927*^9, 3.756555419586486*^9}, {
   3.757402981066552*^9, 3.757402981948544*^9}, 
   3.757403219992841*^9},ExpressionUUID->"1ca4d169-4513-4223-bd3c-\
cb7798f8e9cc"],

Cell[CellGroupData[{

Cell["Compute", "Subsubsection",
 CellChangeTimes->{{3.757403041216895*^9, 
  3.757403045112659*^9}},ExpressionUUID->"b7ac5ea3-486c-4bcd-8c5c-\
8f7f6844d1d4"],

Cell[TextData[{
 "Before we can calculate analytic anomalous dimensions for any spin \
truncation L,\nwe have to evaluate Results[",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],ExpressionUUID->
  "14286988-006a-4f78-b789-d7ec34e767f7"],
 "] for the cases we want to find the analytic expressions for. Results[",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],ExpressionUUID->
  "ea1a7148-be29-4843-aeeb-d9d81472c857"],
 "] gives a list of anomalous dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],ExpressionUUID->
  "c66b23e8-6f07-42f3-899a-e6ca7408c04f"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Times]", 
    SubscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", 
       RowBox[{"(", "0", ")"}]], ")"}], 
     RowBox[{"n", ",", "l"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c6ee2477-ddf7-4f51-9935-021476ed084e"],
 "."
}], "Text",
 CellChangeTimes->{
  3.757403221464568*^9, {3.757403491130067*^9, 3.757403491417804*^9}, {
   3.757924520108925*^9, 
   3.7579245368109417`*^9}},ExpressionUUID->"c3690244-1a6b-495b-ae91-\
c5b45b9bb8b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Results", "[", "0", "]"}], ";"}], "     "}]], "Input",
 CellChangeTimes->{{3.753791971534762*^9, 3.753791975281405*^9}, {
  3.7537956654224033`*^9, 3.7537956905971203`*^9}, {3.753951268869299*^9, 
  3.7539513100067854`*^9}, {3.753969176804295*^9, 3.753969187046389*^9}, {
  3.756562501131599*^9, 3.756562501434557*^9}},
 ExpressionUUID -> "84642e1e-199d-4da5-816b-3fda2db8ec72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Results", "[", "2", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7539512883870907`*^9, 3.7539512931824317`*^9}},
 ExpressionUUID -> "d9468331-a499-4ce7-8b32-27451a4480d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Results", "[", "4", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.753951294946435*^9, 3.7539512983900433`*^9}},
 ExpressionUUID -> "e3d5a41c-b786-435c-a98c-928b3ac16a34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Results", "[", "6", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7539633613532505`*^9, 3.753963364962107*^9}},
 ExpressionUUID -> "9f9da86b-5f5c-4bd0-bb3a-1d3b5f8684fa"],

Cell[CellGroupData[{

Cell["Checks", "Subsubsubsection",
 CellChangeTimes->{{3.7540545226607943`*^9, 3.754054523301004*^9}, {
  3.756562746781835*^9, 
  3.7565627478456984`*^9}},ExpressionUUID->"998c645e-0945-449d-b68a-\
ad9f4c28aafe"],

Cell["\<\
We check if the anomalous dimensions given by Results[L] indeed satisfy that \
Eqs[L,p,q] =LHSs[L,p,q]-RHSs[L,p,q]=0, where LHSs and RHSs are the left-hand \
and right-hand side  of the recursion relation derived above\
\>", "Text",
 CellChangeTimes->{{3.7579319344270782`*^9, 
  3.757931961833713*^9}},ExpressionUUID->"615d1000-bc44-4112-9e6d-\
7a189b0c86ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "0", ",", "3"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "7", ",", "8"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "8", ",", "2"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "12", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Results", "[", "0", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.753961539470849*^9, 3.7539615541467133`*^9}, {
   3.753969064100338*^9, 3.7539690754939175`*^9}, 3.7539691387543974`*^9, {
   3.756195998456162*^9, 3.7561960220860367`*^9}, {3.7567257534553013`*^9, 
   3.756725758103374*^9}},
 ExpressionUUID -> "6f743b75-8320-4d37-b6b3-62eaa7f2e9df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7539615546970015`*^9, 3.7539691394712963`*^9, 3.7541161618056498`*^9, 
   3.7558470371518583`*^9, 3.7558480538193054`*^9, {3.756195991571707*^9, 
   3.756196022660199*^9}, 3.756196721550727*^9, 3.756562282728211*^9, 
   3.7567310794260483`*^9, 3.7567335838693247`*^9, 3.7571923016113987`*^9, 
   3.7574034982952213`*^9, 3.7591376545991287`*^9, 3.759140640020879*^9},
 ExpressionUUID -> "5a809376-61ae-44f4-b9d1-6e64044dce9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "7", ",", "8"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "8", ",", "2"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "12", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Results", "[", "2", "]"}]}], "//", "Simplify", "    "}]], "Input",\

 CellChangeTimes->{{3.753708658084309*^9, 3.7537086849342613`*^9}, {
  3.7537919883311357`*^9, 3.753791995664394*^9}, {3.7537955677231817`*^9, 
  3.753795570475395*^9}, {3.7539690673122597`*^9, 3.7539690953893223`*^9}, {
  3.7539691431172576`*^9, 3.7539691501692543`*^9}, {3.7567257593112593`*^9, 
  3.756725766998817*^9}},
 ExpressionUUID -> "cd02a4da-4471-4918-9141-2e26550d8342"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75370866108465*^9, 3.75370868536057*^9}, 
   3.7537109456176777`*^9, 3.753795571109885*^9, 3.7539615326430063`*^9, {
   3.7539691405380507`*^9, 3.753969150800768*^9}, 3.754116163390689*^9, 
   3.755847038654942*^9, 3.755848054255994*^9, 3.756196718789983*^9, 
   3.7565622833063097`*^9, 3.75673108118347*^9, 3.756733584406649*^9, 
   3.757403502947864*^9, 3.7591376557549744`*^9, 3.759140640912507*^9},
 ExpressionUUID -> "9a70cede-5243-41af-bd59-7b0cfc281a9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "7", ",", "8"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "8", ",", "2"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "12", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Results", "[", "4", "]"}]}], "//", "Simplify", "    "}]], "Input",\

 CellChangeTimes->{{3.7539554963425517`*^9, 3.7539555153246584`*^9}, {
  3.753969074231556*^9, 3.7539690919880667`*^9}, {3.756725760286977*^9, 
  3.756725767926661*^9}},
 ExpressionUUID -> "0b260c0b-7a84-4d44-8bef-c633266c7954"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75395550032787*^9, 3.7539555165225477`*^9}, 
   3.753961535690855*^9, 3.754116164810157*^9, 3.755847039596142*^9, 
   3.755848055110406*^9, 3.756196720217759*^9, 3.756204332229458*^9, 
   3.756562284195611*^9, 3.756731749321185*^9, 3.756733585200068*^9, 
   3.757406269360242*^9, 3.7591376573629913`*^9, 3.7591406419485817`*^9},
 ExpressionUUID -> "85ba686c-91db-4356-b42f-e6b477e053e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"6", ",", "7", ",", "8"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"6", ",", "8", ",", "2"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"6", ",", "12", ",", "4"}], "]"}]}], "}"}], "/.", 
   RowBox[{"Results", "[", "6", "]"}]}], "//", "Simplify", "    "}]], "Input",\

 CellChangeTimes->{{3.753963375939019*^9, 3.753963382148983*^9}, 
   3.753969078127928*^9, {3.756725761615094*^9, 3.756725763463005*^9}},
 ExpressionUUID -> "71301b61-db1b-41d4-9381-5c194cbd986e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.753964160204*^9, 3.7541161664137583`*^9, 
  3.755847041228955*^9, 3.7558480560481634`*^9, 3.756196721235677*^9, 
  3.756204334105433*^9, 3.756562285282421*^9, 3.756731750795046*^9, 
  3.756733586211467*^9, 3.7591376590959916`*^9, 3.759140642836449*^9},
 ExpressionUUID -> "a52d4e67-f6dc-4f2a-826b-d9fe442aec36"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Find Analytic Solutions", "Subsubsection",
 CellChangeTimes->{{3.754054542091949*^9, 3.754054546571859*^9}, {
  3.757402864058135*^9, 
  3.7574028671137533`*^9}},ExpressionUUID->"adede1c0-0428-46ee-a3d7-\
76fbbac03112"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"AnalyticDims", "[", "L", "]"}], " ", "then", " ", "gives", " ", 
    "analytic", " ", "expressions", " ", "for", " ", 
    SubscriptBox["\[Gamma]", 
     RowBox[{"n", ",", "l"}]], " ", "for", " ", "any", " ", "L", " "}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "42398886-ee12-4a7c-b4e9-78b7a2ce9e61"],
 " as a list with a separate expression for any l=0,2,...L"
}], "Text",
 CellChangeTimes->{{3.757924562841195*^9, 
  3.757924575128709*^9}},ExpressionUUID->"c031c248-a3e0-4b4c-879e-\
54b3466ed7cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"AnalyticDims", "[", "L", "]"}], " ", "gives", " ", "analytic", 
     " ", "expressions", " ", "of", " ", "\[Gamma]", " ", "for", " ", "any", 
     " ", "spin"}], "-", "truncation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AnalyticDims", "[", "L1_", "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"L1", "//", "EvenQ"}], ")"}]}], ":=", 
    RowBox[{
     RowBox[{"AnalyticDims", "[", "L1", "]"}], "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"L", "=", "L1"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"minlab", "=", 
            RowBox[{"LabelPosMins", "[", 
             RowBox[{"L", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"CoeffPartSols", "[", 
               RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"A\[CapitalGamma]pt", "[", 
                 RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"FindSequenceFunction", "[", 
                    RowBox[{
                    RowBox[{"CoeffPartSols", "[", 
                    RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], ",", "n"}],
                     "]"}], ")"}], "/.", 
                  RowBox[{"n", "\[Rule]", 
                   RowBox[{"n", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "minlab"}], ")"}]}]}]}], "//", 
                 "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"\[CapitalGamma]pts", "[", 
                 RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"A\[CapitalGamma]pt", "[", 
                   RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], "/", 
                  RowBox[{"Afrees", "[", 
                   RowBox[{"n", ",", "l"}], "]"}]}], "//", "FullSimplify"}]}],
                ";"}], "\[IndentingNewLine]", "}"}], ",", 
             RowBox[{
              RowBox[{"\[CapitalGamma]pts", "[", 
               RowBox[{"L", ",", "l", ",", "minlab"}], "]"}], "=", "0"}]}], 
            "]"}], ";", "  ", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "A\[CapitalGamma]pt", " ", "denotes", " ", "the", " ", "part", 
              " ", "of", " ", "the", " ", "anomalous", " ", "dimension", " ", 
              "multiplying", " ", "the", " ", "free", " ", "parameter", " ", 
              "with", " ", "label", " ", "constlabel"}], ",", " ", 
             RowBox[{
             "it", " ", "is", " ", "multiplied", " ", "by", " ", "the", " ", 
              "free", " ", "OPE", " ", "coefficient", " ", "Afrees", " ", 
              "we", " ", "solved", " ", "for", " ", "above"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"to", " ", "get", " ", "\[CapitalGamma]pts", " ", 
              RowBox[{"(", 
               RowBox[{"anomalous", " ", "dimensions"}], ")"}]}], ":", " ", 
             RowBox[{"divide", " ", "by", " ", "Afrees"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"CoeffPartSols", "[", 
                 RowBox[{"L", ",", "l", ",", "constlabel"}], "]"}], 
                "\[NotEqual]", 
                RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalGamma]pts", "[", 
                   RowBox[{"L", ",", "l", ",", "constlabel"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"FindSequenceFunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CoeffPartSols", "[", 
                    RowBox[{"L", ",", "l", ",", "constlabel"}], "]"}], "/", 
                    RowBox[{"CoeffPartSols", "[", 
                    RowBox[{"L", ",", "l", ",", "minlab"}], "]"}]}], ",", 
                    "n"}], "]"}], ")"}], "/.", 
                    RowBox[{"n", "\[Rule]", 
                    RowBox[{"n", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "minlab"}], ")"}]}]}]}], "//", 
                   "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "}"}], 
               ",", 
               RowBox[{
                RowBox[{"\[CapitalGamma]pts", "[", 
                 RowBox[{"L", ",", "l", ",", "constlabel"}], "]"}], "=", 
                "0"}]}], "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"constlabel", ",", 
               RowBox[{"minlab", "+", "1"}], ",", 
               RowBox[{"Length", "[", 
                RowBox[{"ConstLabels", "[", "L", "]"}], "]"}]}], "}"}]}], 
            "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"combine", " ", "all", " ", "parts"}], ",", " ", 
             RowBox[{"schematically", " ", 
              RowBox[{"like", ":", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"~", " ", 
                   RowBox[{"f1", "[", "n", "]"}]}], " ", 
                  RowBox[{"cs", "[", 
                   RowBox[{"0", ",", "0"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"f2", "[", "n", "]"}], " ", 
                  RowBox[{"cs", "[", 
                   RowBox[{"0", ",", "2"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"f3", "[", "n", "]"}], " ", 
                  RowBox[{"cs", "[", 
                   RowBox[{"1", ",", "2"}], "]"}]}]}], ".."}]}]}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[CapitalGamma]s", "[", 
             RowBox[{"L", ",", "l"}], "]"}], "=", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalGamma]pts", "[", 
               RowBox[{"L", ",", "l", ",", 
                RowBox[{"LabelPosMins", "[", 
                 RowBox[{"L", ",", "l"}], "]"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Consts", "[", "L", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"LabelPosMins", "[", 
                    RowBox[{"L", ",", "l"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Consts", "[", "L", "]"}], "[", 
                    RowBox[{"[", "constlabel", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", 
                   RowBox[{"\[CapitalGamma]pts", "[", 
                    RowBox[{"L", ",", "l", ",", "constlabel"}], "]"}]}], ",", 
                  
                  RowBox[{"{", 
                   RowBox[{"constlabel", ",", 
                    RowBox[{
                    RowBox[{"LabelPosMins", "[", 
                    RowBox[{"L", ",", "l"}], "]"}], "+", "1"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Consts", "[", "L", "]"}], "]"}]}], "}"}]}], 
                 "]"}]}], ")"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "L", ",", "2"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[CapitalGamma]s", "[", 
           RowBox[{"L", ",", "l"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "L", ",", "2"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"AnalyticDims", "[", "L", "]"}], " ", "gives", " ", "a", " ", 
       "list", " ", "of", " ", "analytic", " ", 
       SubscriptBox["\[Gamma]", 
        RowBox[{"n", ",", "l"}]], " ", "with", " ", "one", " ", "expression", 
       " ", "for", " ", "any", " ", "l"}], "=", "0"}], ",", "2", ",", "...", 
     ",", "L"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"In", " ", 
     RowBox[{"\[CapitalGamma]s", "[", 
      RowBox[{"L", ",", "n", ",", "l"}], "]"}], " ", "we", " ", "rewrite", 
     " ", "these", " ", "results", " ", "as", " ", "function", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"L", ",", "n", ",", "l"}], ")"}], " ", "for", " ", "each", " ", 
     "l", " ", "separately"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]s", "[", 
      RowBox[{"L_", ",", "n1_", ",", "l_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"l", "//", 
       RowBox[{"EvenQ", "&&", 
        RowBox[{"l", "\[LessEqual]", "L"}]}]}], ")"}]}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]s", "[", 
      RowBox[{"L", ",", "n1", ",", "l"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"AnalyticDims", "[", "L", "]"}], "\[LeftDoubleBracket]", 
       RowBox[{
        FractionBox["l", "2"], "+", "1"}], "\[RightDoubleBracket]"}], "/.", 
      RowBox[{"n", "\[Rule]", "n1"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7539695959004602`*^9, 3.7539695961166673`*^9}, 
   3.7539696678373423`*^9, {3.7561967508667297`*^9, 3.756196785721258*^9}, {
   3.756555449159441*^9, 3.756555477712742*^9}, {3.7565555534508743`*^9, 
   3.75655558993587*^9}, {3.756725772863963*^9, 3.756725872577712*^9}, {
   3.7574037515258512`*^9, 3.757403754653399*^9}, {3.757772404714637*^9, 
   3.7577724189056063`*^9}, {3.757924593545364*^9, 3.7579246125270853`*^9}},
 ExpressionUUID -> "c125c514-c149-4521-88fd-90eda1e7b902"],

Cell["some examples:", "Text",
 CellChangeTimes->{{3.757924617621945*^9, 3.7579246245096283`*^9}},
 ExpressionUUID -> "7cf16512-a681-4d1a-a6a3-c70c27010ce3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDims", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.753951330607994*^9, 3.7539513313860483`*^9}, 
   3.75672587530532*^9},
 ExpressionUUID -> "06e55185-1c6d-490d-8797-123d2e6c2b8c"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"11", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "n"}], ")"}], " ", 
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], 
   RowBox[{"2304000", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.753951730465995*^9, 3.7539611951976895`*^9, 3.753961518116025*^9, 
   3.7539617935459733`*^9, 3.753964162716319*^9, {3.753966564771676*^9, 
   3.7539665863591347`*^9}, 3.7541163133520737`*^9, 3.754116403153357*^9, 
   3.7541173991134233`*^9, 3.7558472667274866`*^9, 3.755847723141224*^9, 
   3.7558478054192133`*^9, 3.7558483263321376`*^9, 3.75619605224936*^9, {
   3.756196777589513*^9, 3.7561968019041224`*^9}, 3.756562390490512*^9, 
   3.756731090223228*^9, 3.756734280801632*^9, 3.7571923189966087`*^9, 
   3.75740380941263*^9, 3.7577728103933992`*^9, 3.759140668586752*^9},
 ExpressionUUID -> "569af0a8-f76a-4517-8656-d9bc13ccb92f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDims", "[", "2", "]"}]], "Input",
 CellChangeTimes->{3.756725876249267*^9},
 ExpressionUUID -> "4586262a-2d5a-4f93-a685-9839e6abbbb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"325", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1512620", "+", 
           RowBox[{"13", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10698", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"234", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], 
        RowBox[{"1016064", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"1105", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"441700", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"41166", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"942", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{"9483264", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], 
    RowBox[{"2304000", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1859", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "-", 
        FractionBox[
         RowBox[{"51", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{"364", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "n"}], ")"}]}]]}], ")"}]}], 
     RowBox[{"1872809164800", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7539517362476606`*^9, 3.753961202182214*^9, 3.753961525451371*^9, 
   3.7539618005992603`*^9, 3.753964169563346*^9, {3.7539665665382414`*^9, 
   3.7539665872751617`*^9}, 3.754116683548111*^9, 3.7541174040614557`*^9, 
   3.755848332068315*^9, 3.7561968137134666`*^9, 3.75656239488033*^9, 
   3.756731096337426*^9, 3.756734286864163*^9, 3.757403814080366*^9, 
   3.7591406761728497`*^9},
 ExpressionUUID -> "2af46556-ebce-453f-aa5a-cda6a4db0e90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDims", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.753951337191763*^9, 3.7539513375481005`*^9}, 
   3.756725877889206*^9},
 ExpressionUUID -> "babcf841-a960-454c-855c-fe841dd41aa2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2304000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]], 
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"325", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1512620", "+", 
           RowBox[{"13", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10698", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"234", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], 
        RowBox[{"1016064", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"20995", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"35895900902400", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9152012027520", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"913789303552", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"45983918752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1217585680", "+", 
                    RowBox[{"17", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"902692", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4372", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1419530821632", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"1105", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"441700", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"41166", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"942", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{"9483264", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"71383", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2466858240000"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1824975014400", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"446039317440", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"33711163648", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1060663112", "+", 
                    RowBox[{"19", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"758436", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4022", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"27193189072896", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"141151", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"120804203520", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"24527727360", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1722805600", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"51340976", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"676860", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3692", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20030697308160", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1859", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "+", 
          FractionBox[
           RowBox[{"323", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"34925640", "+", 
              RowBox[{"17", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"153724", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2834", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], 
           RowBox[{"56756700", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"51", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{"364", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "n"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"5491", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"44923960", "+", 
              RowBox[{"19", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"164448", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2652", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], 
           RowBox[{"5436288000", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"988057", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2382120", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"88", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1828", "+", 
                 RowBox[{"7", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], 
           RowBox[{"364401180000", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1872809164800", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"71383", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "-", 
        FractionBox[
         RowBox[{"2793", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], 
         RowBox[{"14080", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", "n"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"149891", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], 
         RowBox[{"5348200", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", "n"}], ")"}]}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1486635915018240000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7539518422154512`*^9, {3.753954737619175*^9, 3.7539547471927724`*^9}, 
   3.75395488505342*^9, 3.7539549693811207`*^9, 3.753955297814375*^9, {
   3.753955389458235*^9, 3.753955414256118*^9}, 3.7539595402082396`*^9, {
   3.7539595703237305`*^9, 3.7539595986593904`*^9}, 3.75396054980217*^9, 
   3.7539612177532883`*^9, 3.7539613732109137`*^9, 3.7539618130840096`*^9, 
   3.7539619006211586`*^9, 3.7539624116344085`*^9, 3.7539624699476786`*^9, 
   3.7539630747923346`*^9, 3.753963110800557*^9, 3.7539641820155783`*^9, {
   3.7539665675109015`*^9, 3.753966588292974*^9}, 3.754117415649747*^9, 
   3.755848343358334*^9, 3.756198455455443*^9, 3.7565624061092873`*^9, 
   3.756731770702284*^9, 3.756734301371458*^9, 3.757406286816063*^9, 
   3.759140693145788*^9},
 ExpressionUUID -> "ab65590b-0a60-4ce5-aced-9a3656cac3d2"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnalyticDims", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.754116416884778*^9, 3.754116421329988*^9}, 
   3.7567258812569437`*^9},
 ExpressionUUID -> "31343950-a503-407d-8c87-f0137021a2f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2304000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]], 
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"325", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1512620", "+", 
           RowBox[{"13", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"10698", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"234", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], 
        RowBox[{"1016064", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"20995", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"35895900902400", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9152012027520", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"913789303552", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"45983918752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1217585680", "+", 
                    RowBox[{"17", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"902692", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4372", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1419530821632", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7429", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7123023537535825920000", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3919312124517505536000", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"819728940073811289600", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"89227478027007555840", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5696541156800769920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"225220918021359040", "+", 
                    RowBox[{"19", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"296446571416752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4634574460424", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6001265716", "+", 
                    RowBox[{"49", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"560622", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1226", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"269212571821670400", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"1105", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"441700", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"41166", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"942", "+", 
                 RowBox[{"5", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], 
        RowBox[{"9483264", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"71383", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2466858240000"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1824975014400", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"446039317440", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"33711163648", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1060663112", "+", 
                    RowBox[{"19", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"758436", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4022", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"27193189072896", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7429", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "545255946305021952000"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "148544910856893542400"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"9806660681870200320", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5389625717940057344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"572615063790303616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"29658905615004864", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"886853656960208", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"15579517420216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"151222774260", "+", 
                    RowBox[{"23", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"31992610", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"10538", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"269981750598303744", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"141151", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"120804203520", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"24527727360", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1722805600", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"51340976", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"676860", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3692", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20030697308160", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"170867", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"370050923354112000", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"325408122811699200", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"98152811829895680", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"13118981059435520", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"879651625924608", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"31148674444128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"590500350752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5883766176", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"29434308", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"10070", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1263803462162841600", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4955143", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3201186852864000", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1451451366604800", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"219704007045120", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"15081672833280", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"518969125952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"9376138928", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"89577872", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"442000", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1072", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4325016292735057920", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1859", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}], "+", 
          FractionBox[
           RowBox[{"323", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"34925640", "+", 
              RowBox[{"17", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"153724", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2834", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], 
           RowBox[{"56756700", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7429", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19370346448377600", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3544497948816000", "+", 
                  RowBox[{"19", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"13403449236192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"506651530304", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1543412056", "+", 
                    RowBox[{"49", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"323292", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1016", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "6"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"559720212480000", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"51", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{"364", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "n"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"5491", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"44923960", "+", 
              RowBox[{"19", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"164448", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2652", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], 
           RowBox[{"5436288000", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"52003", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2402711873452800", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"512680736177280", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"43888365633312", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1919834752832", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"43405414872", "+", 
                    RowBox[{"23", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"18885828", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8776", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "6"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3929235891609600", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"988057", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2382120", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"88", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1828", "+", 
                 RowBox[{"7", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}], 
           RowBox[{"364401180000", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"170867", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "109174440211200"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7387745639040"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"624141184320", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"63591128224", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1719345000", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"17375124", "+", 
                    RowBox[{"7", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8362", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"2", ",", "6"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2627575441920000", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4955143", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"192798144000", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"29451888000", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1513777440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"31568192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"275732", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"904", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"3", ",", "6"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8992147067904000", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"1872809164800", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"71383", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "+", 
        FractionBox[
         RowBox[{"21413", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11583300", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"108890", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1826", "+", 
                  RowBox[{"3", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "6"}], "]"}]}], 
         RowBox[{"2053708800", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2793", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], 
         RowBox[{"14080", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", "n"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"1127", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"448082820", "+", 
            RowBox[{"23", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1142682", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"15970", "+", 
                  RowBox[{"27", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], 
         RowBox[{"14417035776", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"149891", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], 
         RowBox[{"5348200", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", "n"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"11109", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"23279400", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1273668", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"15448", "+", 
                  RowBox[{"27", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], 
         RowBox[{"28923065600", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"414207", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2867040", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"150512", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1652", "+", 
                  RowBox[{"3", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"3", ",", "6"}], "]"}]}], 
         RowBox[{"890830420480", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1486635915018240000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"106408210721085", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "41"}], "-", 
          RowBox[{"4", " ", "n"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "n"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", "n"}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "6"}], "]"}], "-", 
          FractionBox[
           RowBox[{"1150", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "6"}], "]"}]}], 
           RowBox[{"5187", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", "n"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"7452", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"2", ",", "6"}], "]"}]}], 
           RowBox[{"157339", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", "n"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{"540270", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"3", ",", "6"}], "]"}]}], 
           RowBox[{"84805721", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", "n"}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"18", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"19", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["23", "2"], "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"12", "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["25", "2"], "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"13", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.755848656342104*^9, 3.756199339978403*^9, 
  3.756563288550712*^9, 3.756732655831809*^9, 3.756734330315692*^9, 
  3.759140730447296*^9},
 ExpressionUUID -> "6494ec01-6f3f-4666-b1bb-e649d05bd739"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some Solutions", "Subsubsection",
 CellChangeTimes->{
  3.754054620249531*^9, {3.7565563004591227`*^9, 3.7565563037390537`*^9}, {
   3.757402870321804*^9, 
   3.757402870489534*^9}},ExpressionUUID->"58cd0429-1fb6-448f-b12b-\
fe9ee2c3f7a0"],

Cell["\<\
In this section we look at the lower-spin truncations in more detail\
\>", "Text",
 CellChangeTimes->{
  3.7579246541164713`*^9},ExpressionUUID->"96eb2c6f-6313-45e7-bbe5-\
6c704566d2ad"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Spin-0 Truncation", "Item"]], "Subsubsubsection",
 CellChangeTimes->{{3.754054663622931*^9, 3.7540546851732683`*^9}, {
  3.757403928019389*^9, 3.75740392847535*^9}},
 ExpressionUUID -> "fbe36b0b-ac5a-4254-a3e5-72f8f6717c87"],

Cell["", "Text",
 ExpressionUUID -> "4df40e43-529e-4466-b6e1-f74d67374b49"],

Cell[TextData[{
 "We want to compare our solutions to those from 1712.08570 (which need to be \
shifted by n\[Rule] n+2 to match our conventions that n\[GreaterEqual]0)\n\
This solution is obtained from the CPW expansion of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["F", 
      RowBox[{"spin", "-", "0"}]], "(", 
     RowBox[{"u", ",", "v"}], ")"}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "u", " ", "v", " ", 
      RowBox[{"Dbar", "[", 
       RowBox[{"5", ",", "7", ",", "5", ",", "5"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"u", ",", "v"}], ")"}], " ", "and", " ", "we", " ", "expect", 
      " ", "large"}], "-", 
     RowBox[{"n", "  ", 
      RowBox[{"behaviour", " ", "~", 
       SuperscriptBox["n", "11"]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "b6dff3dd-7c32-43ca-b7ab-d2697a3d8aca"]
}], "Text",
 CellChangeTimes->{{3.7561972242968807`*^9, 3.756197248543867*^9}, {
  3.756423974572388*^9, 3.756423975050374*^9}, {3.756555625709095*^9, 
  3.7565556440921707`*^9}, {3.756555840378065*^9, 3.756555933870779*^9}, {
  3.756556314746648*^9, 3.756556345561122*^9}, {3.7574049414483757`*^9, 
  3.7574049454073267`*^9}},ExpressionUUID->"6bd5f7d4-0edb-4d30-a192-\
3f4ba0c6ae32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]CPW0", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}]}], 
    RowBox[{"2240", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.753969625023238*^9, 3.7539696251623363`*^9}, {
   3.7539697093617606`*^9, 3.753969725957758*^9}, {3.756196208445754*^9, 
   3.756196226357102*^9}, 3.756197172510853*^9, {3.756197714816865*^9, 
   3.756197715032712*^9}, {3.7561980424403143`*^9, 3.7561980444320717`*^9}, {
   3.7561984677627497`*^9, 
   3.7561984682345753`*^9}},ExpressionUUID->"7899918c-9c7a-4332-97f9-\
7a8b40fc4db7"],

Cell["result from Recursion:", "Text",
 CellChangeTimes->{{3.756197267854156*^9, 3.756197280078233*^9}},
 ExpressionUUID -> "e1356872-4d02-479d-b535-a298fc36f9f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]s", "[", 
  RowBox[{"0", ",", "n", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.7567258906088676`*^9},
 ExpressionUUID -> "a060bd6c-d554-4150-8b47-170ee3da7fa0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "n"}], ")"}], " ", 
   RowBox[{"cs", "[", 
    RowBox[{"0", ",", "0"}], "]"}]}], 
  RowBox[{"2304000", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.753969727925083*^9, 3.755848665972712*^9, {3.756196125773693*^9, 
   3.7561961353100843`*^9}, {3.756196817669533*^9, 3.7561968405839853`*^9}, 
   3.756197178407802*^9, 3.7565636997743692`*^9, 3.756731105964509*^9, 
   3.7567347997594213`*^9, 3.7568232453953123`*^9, 3.757192332729604*^9, 
   3.757404952470055*^9, 3.757772833600027*^9, 3.7591409647762575`*^9},
 ExpressionUUID -> "f700cf8e-0b93-4504-ab9f-0b70c00c83da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]spin0s", "[", 
   RowBox[{"0", ",", "n_", ",", "0"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"11", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "n"}], ")"}], " ", 
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], 
   RowBox[{"2304000", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.756198055822888*^9, 3.7561980598564453`*^9}, 
   3.756725891504527*^9, 
   3.7567313742169313`*^9},ExpressionUUID->"a296d9d0-0f77-49ac-8692-\
fb8a75fe6d5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "5", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "15", ",", "9"}], "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]s", "[", 
      RowBox[{"0", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"Afrees", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756196149247374*^9, 3.756196173470189*^9}, {
  3.756197187292499*^9, 3.75619718928307*^9}, {3.756725894232109*^9, 
  3.756725904415679*^9}},ExpressionUUID->"575a3b95-5c2c-4f27-95df-\
34b608fb8c05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.756196175181226*^9, {3.756196210538521*^9, 3.756196230225569*^9}, {
   3.756197181142438*^9, 3.756197210790676*^9}, 3.756563707720599*^9, 
   3.756731115251453*^9, 3.7567313802421703`*^9, 3.756734803127819*^9, 
   3.756823245435484*^9, 3.757192336152876*^9, 3.757404961607806*^9, 
   3.757772841656942*^9},ExpressionUUID->"3a6e3b8e-404c-4f79-9c02-\
505ea9158479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "5", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"0", ",", "15", ",", "9"}], "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]spin0s", "[", 
      RowBox[{"0", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"Afrees", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.756731387910891*^9, 
  3.756731389847085*^9}},ExpressionUUID->"a2477517-a573-4a3e-a455-\
166fa8370b1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.756731390503881*^9, 3.756734803727003*^9, 
  3.756823245468749*^9, 3.757192337470521*^9, 3.757404964566042*^9, 
  3.7577728428665648`*^9},ExpressionUUID->"453f194c-faff-43ed-bf07-\
6c279fb9335b"]
}, Open  ]],

Cell["\<\
choice of free parameters in recursion relation result to match the solutions \
from CPW expansion\
\>", "Text",
 CellChangeTimes->{{3.756555667651668*^9, 
  3.756555690657802*^9}},ExpressionUUID->"bbf0acec-f3a5-4f23-b251-\
ab8dbe5055cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL0s", "=", 
  RowBox[{
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]CPW0", "[", 
       RowBox[{"n", ",", "0"}], "]"}], "==", 
      RowBox[{"\[CapitalGamma]spin0s", "[", 
       RowBox[{"0", ",", "n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.755848551817958*^9, 3.755848566078958*^9}, {
   3.7558486753942013`*^9, 3.755848680329796*^9}, {3.755849830042781*^9, 
   3.7558498412615223`*^9}, 3.75619805192931*^9, {3.7561984717478533`*^9, 
   3.756198472154151*^9}, 3.756556409757895*^9, {3.756558125327689*^9, 
   3.7565581514951982`*^9}, {3.756725907191588*^9, 
   3.756725909907742*^9}},ExpressionUUID->"2c140ffd-3af0-4f5f-81ad-\
dfd79f07ae68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"cs", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox["7200", "77"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.756558152912373*^9, 3.7565637272419357`*^9, 
  3.756731119315309*^9, 3.756731392271915*^9, 3.7567348076603928`*^9, 
  3.7568232455084343`*^9, 3.7571923451898*^9, 3.757404973915132*^9, 
  3.757772871435863*^9},ExpressionUUID->"48497485-85e0-467b-b727-\
800e6390d658"]
}, Open  ]],

Cell[TextData[{
 "large-n limit:  ~",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "11"], TraditionalForm]],ExpressionUUID->
  "c63aa274-13c3-426d-8265-77998cf9ba1f"],
 " (agrees with 1712.08570)"
}], "Text",
 CellChangeTimes->{{3.756555708832698*^9, 3.7565557432804213`*^9}, {
  3.7565557868868103`*^9, 
  3.756555811460655*^9}},ExpressionUUID->"f9b14947-8a85-46f8-98eb-\
b84893763173"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]spin0s", "[", 
        RowBox[{"0", ",", "n", ",", "0"}], "]"}], "/.", 
       RowBox[{"n", "\[Rule]", 
        FractionBox["1", "t"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"-", "11"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
  
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.756555715584729*^9, 3.756555790821082*^9}, 
   3.756725912479681*^9},ExpressionUUID->"940a3237-de13-4cd5-a435-\
6a9d4a3ab5fd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"cs", "[", 
    RowBox[{"0", ",", "0"}], "]"}]}], "18432000"]], "Output",
 CellChangeTimes->{{3.756555783056058*^9, 3.756555791603241*^9}, 
   3.7565637298739967`*^9, 3.7567311246523848`*^9, 3.756731393381846*^9, 
   3.756734809007715*^9, 3.756823245544134*^9, 3.7574049797339163`*^9, 
   3.75777287435756*^9},ExpressionUUID->"73271f0e-fb37-4bfa-89ac-\
de872a958d25"]
}, Open  ]],

Cell["\<\

\
\>", "Text",
 CellChangeTimes->{{3.756556274796298*^9, 
  3.75655627631621*^9}},ExpressionUUID->"ad3edbac-f7c9-455f-8537-\
2662f31f8252"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "S",
 StyleBox["pin-2 Truncation", "Item"]
}], "Subsubsubsection",
 CellChangeTimes->{{3.754054732219219*^9, 3.7540547359701357`*^9}, {
  3.75740393186718*^9, 3.7574039320030193`*^9}},
 ExpressionUUID -> "148614da-7a53-4d90-ac5b-12daf878b862"],

Cell["", "Text",ExpressionUUID->"8582627f-06be-4c72-af0d-d6e6eb0ea3ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]s", "[", 
  RowBox[{"2", ",", "n", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{
  3.756197478349456*^9, 3.756197521980317*^9, 3.756197607174617*^9, {
   3.756198095301342*^9, 3.756198101301149*^9}, 3.756725920215736*^9, {
   3.75673124790259*^9, 
   3.7567313145732594`*^9}},ExpressionUUID->"67452792-49e6-4553-bf84-\
9d7cb7545af2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"325", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1512620", "+", 
         RowBox[{"13", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"10698", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"234", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], 
      RowBox[{"1016064", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"1105", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"441700", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"41166", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"942", "+", 
               RowBox[{"5", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], 
      RowBox[{"9483264", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}], 
  RowBox[{"2304000", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7539697735821257`*^9, 3.7558486928625507`*^9, 3.756197290884547*^9, 
   3.75619747875031*^9, 3.756197522764442*^9, 3.756197607534895*^9, {
   3.756198099140275*^9, 3.756198101607617*^9}, 3.7565637373263483`*^9, 
   3.7567311290934477`*^9, {3.756731251243355*^9, 3.756731314839747*^9}, 
   3.756734819385025*^9, 
   3.757405139999861*^9},ExpressionUUID->"f70efeb7-5ef4-4433-b99e-\
bcfbcc39cb64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]s", "[", 
  RowBox[{"2", ",", "n", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.756197635220166*^9, 3.7561976453240128`*^9}, {
   3.756197725848412*^9, 3.756197753535625*^9}, 3.756197785805559*^9, {
   3.756197822859828*^9, 3.756197823762679*^9}, {3.756197859138174*^9, 
   3.756197881807084*^9}, {3.7561979135436*^9, 3.756197913822031*^9}, {
   3.756197949221817*^9, 3.756197958668827*^9}, {3.756198065167244*^9, 
   3.756198091502541*^9}, 3.7567259224224987`*^9, {3.756731258702036*^9, 
   3.756731269493102*^9}},ExpressionUUID->"c36ea085-c8b9-4c28-835d-\
03d402e56cae"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1859", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"12", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"51", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", "n"}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], 
       RowBox[{"364", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}]}]]}], ")"}]}], 
   RowBox[{"1872809164800", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.756197640129538*^9, 3.756197645566126*^9}, {
   3.756197726462895*^9, 3.756197756003915*^9}, 3.756197786684229*^9, 
   3.7561978242391033`*^9, {3.756197859824856*^9, 3.756197882470446*^9}, 
   3.756197914845854*^9, {3.756197954062495*^9, 3.756197959143054*^9}, {
   3.756198070321821*^9, 3.756198091769363*^9}, 3.756563738847567*^9, 
   3.7567311340708103`*^9, {3.75673126254074*^9, 3.7567312719881077`*^9}, 
   3.756734820240963*^9, 
   3.757405140734528*^9},ExpressionUUID->"6d59825a-eec4-43fe-bc39-\
f64b632d910d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2s", "[", 
    RowBox[{"2", ",", "n_", ",", "0"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalGamma]spin0s", "[", 
      RowBox[{"0", ",", "n", ",", "0"}], "]"}], 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2Pt1s", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2Pt2s", "[", "n", "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2s", "[", 
    RowBox[{"2", ",", "n_", ",", "2"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      RowBox[{"\[CapitalGamma]spin0s", "[", 
       RowBox[{"0", ",", "n", ",", "0"}], "]"}]}], 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    FractionBox[
     RowBox[{"845", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "n"}], ")"}], " "}], 
     RowBox[{"4064256", " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " "}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"51", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", "n"}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], 
       RowBox[{"364", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}]}]]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2Pt1s", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"325", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1512620", "+", 
       RowBox[{"1251666", " ", "n"}], "+", 
       RowBox[{"385476", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"64233", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"6201", " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"351", " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["n", "6"]}]}], ")"}]}], 
    RowBox[{"1016064", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin2Pt2s", "[", "n_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1105", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"441700", "+", 
       RowBox[{"370494", " ", "n"}], "+", 
       RowBox[{"117468", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"20601", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"2157", " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "6"]}]}], ")"}]}], 
    RowBox[{"9483264", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.756197323756113*^9, 3.756197373058199*^9}, {
   3.756197403896678*^9, 3.756197476141452*^9}, {3.756197591023603*^9, 
   3.756197591159238*^9}, {3.7561976602276773`*^9, 3.756197663763287*^9}, {
   3.756197845353998*^9, 3.756197854490241*^9}, 3.756197945047727*^9, {
   3.756198073737137*^9, 3.75619807558261*^9}, {3.7562081640814867`*^9, 
   3.756208181758708*^9}, {3.756208619811026*^9, 3.756208628512045*^9}, {
   3.756725924271865*^9, 3.75672594557407*^9}, {3.757192375934491*^9, 
   3.757192379586812*^9}},ExpressionUUID->"eacd908f-3062-4249-acc8-\
64ecd4095098"],

Cell["\<\
save results for calculation of corrected OPE coefficients (expand to avoid \
poles)\
\>", "Text",
 CellChangeTimes->{
  3.753969793479681*^9, {3.756556076966028*^9, 
   3.756556082261921*^9}},ExpressionUUID->"4c11b8d1-a1ec-4bda-a919-\
4a987050b143"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]1s", "[", 
   RowBox[{"2", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"9", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5040", "+", 
        RowBox[{"8028", " ", "n"}], "+", 
        RowBox[{"5104", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"1665", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"295", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28449792", " ", 
        RowBox[{"(", 
         RowBox[{"65", "+", 
          RowBox[{"36", " ", "n"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], "+", 
       RowBox[{"65", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"140", " ", 
           RowBox[{"(", 
            RowBox[{"1512620", "+", 
             RowBox[{"1251666", " ", "n"}], "+", 
             RowBox[{"385476", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"64233", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"6201", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"351", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "6"]}]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], "-", 
          RowBox[{"51", " ", 
           RowBox[{"(", 
            RowBox[{"441700", "+", 
             RowBox[{"370494", " ", "n"}], "+", 
             RowBox[{"117468", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"20601", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2157", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "6"]}]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"65548320768000", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]1s", "[", 
   RowBox[{"2", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"143", " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"11", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"11", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"12096", "+", 
          RowBox[{"17688", " ", "n"}], "+", 
          RowBox[{"10078", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"2871", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"433", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"364", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"11", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{"51", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"52438656614400", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.7561979955669727`*^9, 3.756198003484231*^9}, {
  3.7565562150905437`*^9, 3.756556224409532*^9}, {3.7567259485424356`*^9, 
  3.7567259608533087`*^9}},ExpressionUUID->"d8cf30cb-58ae-4ef6-a788-\
0df2e674fb6f"],

Cell[TextData[{
 "large-n limit: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"~", 
    SuperscriptBox["n", "17"]}], TraditionalForm]],ExpressionUUID->
  "ce8a9b60-3fca-43c3-8b9c-ba2bb06481f4"],
 "  (Note that in L-0 truncation: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "11"], "-", " ", 
     RowBox[{
     "difference", " ", "is", " ", "6", " ", "as", " ", "expected", " ", 
      RowBox[{"(", 
       RowBox[{"see", " ", "paper"}], ")"}]}]}], " ", ")"}], 
   TraditionalForm]],ExpressionUUID->"ca01fce3-d2a7-4f7b-9131-012c86679bad"],
 ", we also expect a second solution with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "15"], " "}], TraditionalForm]],ExpressionUUID->
  "4b239641-1379-4bad-bb8f-4c785236fc5d"],
 " (difference to spin-0 being 4), this is satisfied for the following choice \
of the free parameters: \ncs[1,2] \[Rule] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["364", "51"], 
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "89f64e2c-fc2e-4b1b-8c3f-5b1c821fbfb1"]
}], "Text",
 CellChangeTimes->{{3.756556091821395*^9, 3.756556099789049*^9}, {
  3.756556259938107*^9, 3.756556265213276*^9}, {3.756556458771167*^9, 
  3.7565565305518847`*^9}, {3.7567259668765907`*^9, 
  3.756725968117169*^9}},ExpressionUUID->"6d62b252-4ffd-42ea-b1b4-\
70bfcff461a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalGamma]spin2s", "[", 
          RowBox[{"2", ",", "n", ",", "0"}], "]"}], ",", 
         RowBox[{"\[CapitalGamma]spin2s", "[", 
          RowBox[{"2", ",", "n", ",", "2"}], "]"}]}], "}"}], "/.", 
       RowBox[{"n", "\[Rule]", 
        FractionBox["1", "t"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"-", "17"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
  
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.756198171409335*^9, 3.7561981767451973`*^9}, {
  3.7565566814807043`*^9, 3.7565566883599987`*^9}, {3.7567259692769423`*^9, 
  3.756725971788597*^9}, {3.756823265046116*^9, 3.756823307515163*^9}},
 ExpressionUUID -> "55dcd471-2ae8-40db-9520-cb187b945944"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["n", "17"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"1859", " ", 
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}]}], "2996494663680"], "-", 
      FractionBox[
       RowBox[{"2431", " ", 
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "27967283527680"]}], ")"}]}], ",", 
   
   RowBox[{
    SuperscriptBox["n", "17"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1859", " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "59929893273600"]}], "+", 
      FractionBox[
       RowBox[{"2431", " ", 
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "559345670553600"]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.753969806242516*^9, 3.755848739339859*^9, 3.756198178182682*^9, 
   3.7565564839968357`*^9, 3.7565566887395773`*^9, 3.756563748408805*^9, 
   3.75673141118323*^9, 3.756734824295117*^9, {3.756823240013925*^9, 
   3.756823308118657*^9}, 3.7571924156852913`*^9},
 ExpressionUUID -> "b29b3770-fabc-4a4b-aedc-6412d1d7e070"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1859", " ", 
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], "2996494663680"], "-", 
     FractionBox[
      RowBox[{"2431", " ", 
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "27967283527680"]}], "\[Equal]", 
    "0"}], "]"}], "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.756823260109365*^9, 
  3.7568232883000307`*^9}},ExpressionUUID->"8c58fdd0-4ef5-41d3-be7b-\
2c26e4b19f20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"cs", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["364", "51"], " ", 
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.756823284117969*^9, 3.7568232887226877`*^9}, 
   3.757192420102418*^9, 
   3.757405157460116*^9},ExpressionUUID->"d545c5a8-b4bd-4c8e-8a3b-\
65c5ed7c06ef"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["n", "15"], "-", "solution"}], 
  TraditionalForm]],ExpressionUUID->"16caad14-effe-4526-bdb2-0a1911aeaa95"]], \
"Text",
 CellChangeTimes->{{3.7565566211069527`*^9, 
  3.7565566351468697`*^9}},ExpressionUUID->"b1db4894-f862-48d3-a24c-\
6306b1a29cbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalGamma]spin2s", "[", 
           RowBox[{"2", ",", "n", ",", "0"}], "]"}], ",", 
          RowBox[{"\[CapitalGamma]spin2s", "[", 
           RowBox[{"2", ",", "n", ",", "2"}], "]"}]}], "}"}], "/.", 
        RowBox[{
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
         FormBox[
          RowBox[{
           FractionBox["364", "51"], 
           RowBox[{"cs", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}],
          TraditionalForm]}]}], "/.", 
       RowBox[{"n", "\[Rule]", 
        FractionBox["1", "t"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"-", "15"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], "/.", 
  
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.756556491218536*^9, 3.756556494849765*^9}, {
  3.756556641773333*^9, 3.7565566533938303`*^9}, {3.756556691560339*^9, 
  3.7565567006473618`*^9}, {3.7567259742855577`*^9, 
  3.756725977820095*^9}},ExpressionUUID->"35ce63f0-25b6-4c59-a0ce-\
027e6bc0db99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"35321", " ", 
     SuperscriptBox["n", "15"], " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "1248539443200"], ",", 
   FractionBox[
    RowBox[{"1859", " ", 
     SuperscriptBox["n", "15"], " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "4994157772800"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7565564951782627`*^9, {3.756556650425703*^9, 3.7565566538398542`*^9}, 
   3.7565567009350224`*^9, 3.756563750810761*^9, 3.756731412718597*^9, 
   3.7567348256451387`*^9, 3.7571924242817717`*^9, 
   3.7574051704182*^9},ExpressionUUID->"2112905c-3d63-4077-a96e-d046bf41e47f"]
}, Open  ]],

Cell[TextData[{
 "match solutions to those of CPW expansion: one result from 4-derivative \
solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"~", 
     SuperscriptBox["n", "15"]}]}], TraditionalForm]],
  ExpressionUUID -> "b83cfc41-522e-484e-bfbe-acfeb938b520"],
 ") and one from 6-derivative solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"~", 
     SuperscriptBox["n", "17"]}], ")"}], TraditionalForm]],
  ExpressionUUID -> "3e3e10a4-8ce7-4d82-b295-73f41602da53"],
 " \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", "15"], " ", "solutions", " ", "from", " ", "CPW", " ", 
    RowBox[{"of", ":"}]}], TraditionalForm]],
  ExpressionUUID -> "b8fb0960-4c4b-484a-b405-f3eb4b634979"],
 "  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["F", "4"], 
      RowBox[{"spin", "-", "2"}]], "(", 
     RowBox[{"u", ",", "v"}], ")"}], "=", 
    RowBox[{"2", 
     SuperscriptBox["\[Lambda]", "2"], "uv"}]}], TraditionalForm]],
  ExpressionUUID -> "359feac2-3209-4c9b-9a32-f9b4a2d9f222"],
 " (Dbar[6,7,7,6](u,v)+Dbar[7,6,7,6](u,v)+Dbar[7,7,6,6](u,v))\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["n", "17"], "  ", "solutions", " ", "from", " ", "CPW", 
     " ", 
     RowBox[{"of", " ", ":", "  ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["F", "6"], 
        RowBox[{"spin", "-", "2"}]], "(", 
       RowBox[{"u", ",", "v"}], ")"}]}]}], "=", 
    RowBox[{"6", 
     SuperscriptBox["\[Lambda]", "2"], "uv", " ", 
     RowBox[{"Dbar", "[", 
      RowBox[{"7", ",", "7", ",", "7", ",", "7"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"u", ",", "v"}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID -> "2330bd6a-ec4f-4ee4-82bd-7952240e3162"],
 "     "
}], "Text",
 CellChangeTimes->{{3.756553750470099*^9, 3.7565538733122873`*^9}, {
  3.7565539680909643`*^9, 3.7565542905137987`*^9}, {3.7565567170882483`*^9, 
  3.756556792194961*^9}, {3.756556824577093*^9, 3.7565568687750587`*^9}, {
  3.756556915534418*^9, 3.756556958163044*^9}, {3.75719245191376*^9, 
  3.757192453093288*^9}},
 ExpressionUUID -> "5e6fe7c6-bb12-4513-9361-f11582dfa66f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ParameterChoiceL2Sol4s", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["360000", "1001"]}]}], ",", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
       FractionBox["80640", "1859"]}], ",", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       FractionBox["752640", "2431"]}]}], "}"}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"find", " ", "this", " ", "below"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL2Sol6s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["3888000", "1001"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["241920", "1859"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["451584", "221"]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75655703848697*^9, 3.7565570536459637`*^9}, {
  3.756557094708119*^9, 3.756557095203803*^9}, {3.756557505943336*^9, 
  3.7565575100309763`*^9}, {3.75672598173237*^9, 
  3.756725989323697*^9}},ExpressionUUID->"cdb9948b-fce7-49a6-b5e6-\
dbade144428c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalGamma]spin2s", "[", 
              RowBox[{"2", ",", "n", ",", "0"}], "]"}], ",", 
             RowBox[{"\[CapitalGamma]spin2s", "[", 
              RowBox[{"2", ",", "n", ",", "2"}], "]"}]}], "}"}], "/.", 
           "ParameterChoiceL2Sol4s"}], ")"}], "/.", 
         RowBox[{"n", "\[Rule]", 
          FractionBox["1", "t"]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"-", "15"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
     "Expand"}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.756423480350358*^9, 3.7564234937144985`*^9}, {
  3.7564235804342203`*^9, 3.7564236562733827`*^9}, {3.7565528492199306`*^9, 
  3.7565528692901773`*^9}, {3.756553053107843*^9, 3.756553093431604*^9}, {
  3.756557022047707*^9, 3.756557067950253*^9}, {3.756725990747776*^9, 
  3.75672599437961*^9}},ExpressionUUID->"ce0334b3-3aa0-4fcb-a21e-\
9f73b8bccc3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"19", " ", 
     SuperscriptBox["n", "15"]}], "15482880"], ",", 
   FractionBox[
    SuperscriptBox["n", "15"], "61931520"]}], "}"}]], "Output",
 CellChangeTimes->{{3.7565570554219*^9, 3.756557096844906*^9}, 
   3.756563762117713*^9, 3.756731420402326*^9, 3.756734828988399*^9, 
   3.757405192819047*^9},ExpressionUUID->"eafd09e1-9679-4b2e-bbed-\
9c21e6394a20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalGamma]spin2s", "[", 
              RowBox[{"2", ",", "n", ",", "0"}], "]"}], ",", 
             RowBox[{"\[CapitalGamma]spin2s", "[", 
              RowBox[{"2", ",", "n", ",", "2"}], "]"}]}], "}"}], "/.", 
           "ParameterChoiceL2Sol6s"}], ")"}], "/.", 
         RowBox[{"n", "\[Rule]", 
          FractionBox["1", "t"]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          RowBox[{"-", "17"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
     "Expand"}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{"t", "\[Rule]", 
   FractionBox["1", "n"]}]}]], "Input",
 CellChangeTimes->{{3.756557115250938*^9, 3.756557123202424*^9}, {
  3.756725995515462*^9, 
  3.7567259983393917`*^9}},ExpressionUUID->"a41abeec-a057-4dc7-8bd0-\
e09642730b90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["n", "17"], "10321920"], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["n", "17"], "206438400"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.756557115609521*^9, 3.756557123841701*^9}, 
   3.756563764638896*^9, 3.756731421331377*^9, 3.7567348300080853`*^9, 
   3.7574051937196627`*^9},ExpressionUUID->"92147dea-bb93-419e-bf57-\
82b3ce835a37"]
}, Open  ]],

Cell["gives expected large-n behaviour", "Text",
 CellChangeTimes->{{3.7564236995038743`*^9, 3.7564237088012457`*^9}, {
   3.756557461248885*^9, 3.756557462937026*^9}, 
   3.757405197274271*^9},ExpressionUUID->"94146a13-c657-4b54-a92e-\
f8b6994fd0c1"],

Cell["checks:", "Text",
 CellChangeTimes->{
  3.753969818258331*^9},ExpressionUUID->"957172fe-7823-400b-b7e2-\
ef343b548cc6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "5", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"2", ",", "15", ",", "9"}], "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]spin2s", "[", 
      RowBox[{"2", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"Afrees", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.753969814333436*^9, 3.7539698154223537`*^9}, {
  3.7561981830806303`*^9, 3.756198183792746*^9}, {3.7567260013065443`*^9, 
  3.7567260114824467`*^9}},ExpressionUUID->"ca6fdb9b-a030-41ef-b760-\
db1bcfafab97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.753969821900256*^9, 3.755848747353716*^9, 
  3.7561981856102133`*^9, 3.7565637708940496`*^9, 3.756731426061654*^9, 
  3.756734832157577*^9, 3.7571924725630016`*^9, 
  3.757405200740366*^9},ExpressionUUID->"9044cb28-dcb2-42d4-87ce-\
3f2ef80f7af9"]
}, Open  ]],

Cell["\<\
compare to results from 1712.08570 (our solutions can be written as \
superpositions of the solutions found in the reference by CPW expansion) ,  \
shift n by +2 again to match our conventions\
\>", "Text",
 CellChangeTimes->{{3.75344838312472*^9, 3.753448386516602*^9}, {
  3.753526736776998*^9, 3.7535267462006283`*^9}, {3.7538009642799587`*^9, 
  3.753800968360281*^9}, {3.7539667570400057`*^9, 3.7539668002603445`*^9}, {
  3.7539951157838273`*^9, 3.7539951161873474`*^9}, {3.756198209135181*^9, 
  3.756198248757267*^9}, {3.756557536549183*^9, 
  3.756557540985773*^9}},ExpressionUUID->"056f61a8-28f7-4177-8704-\
b698e6952d12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", "-", 
    RowBox[{"derivative", " ", "solutions"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]CPW1", "[", 
     RowBox[{"n_", ",", "0"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "54000"}], "+", 
        RowBox[{"75150", " ", "n"}], "+", 
        RowBox[{"91537", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"32337", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"5644", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"513", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}]}], 
     RowBox[{"483840", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]CPW1", "[", 
     RowBox[{"n_", ",", "2"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}]}], 
     RowBox[{"1935360", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"6", "-", 
     RowBox[{"derivative", " ", "solutions"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]CPW2", "[", 
     RowBox[{"n_", ",", "0"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"243000", "+", 
        RowBox[{"226800", " ", "n"}], "+", 
        RowBox[{"82872", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"16461", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"1927", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}]}], 
     RowBox[{"1612800", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]CPW2", "[", 
     RowBox[{"n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"10", "+", "n"}], ")"}], "2"]}], 
      RowBox[{"6451200", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}]}]], "Input",
 CellChangeTimes->{{3.753447448709394*^9, 3.75344745563661*^9}, {
  3.753447637891539*^9, 3.753447646434943*^9}, {3.7534487707218657`*^9, 
  3.753448770866171*^9}, {3.753448934138027*^9, 3.75344895592063*^9}, {
  3.7535189408665743`*^9, 3.753518954481497*^9}, {3.7535267169238453`*^9, 
  3.753526718298723*^9}, {3.755848780559159*^9, 3.7558488019714947`*^9}, {
  3.756198227807888*^9, 3.756198263398923*^9}, {3.756198295047184*^9, 
  3.7561983646081963`*^9}, {3.7565575583252697`*^9, 
  3.7565575751002197`*^9}},ExpressionUUID->"61be4685-840c-433f-9bbd-\
9e7f57a8217c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]CPW1", "[", 
       RowBox[{"n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]CPW1", "[", 
       RowBox[{"n", ",", "2"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]CPW2", "[", 
       RowBox[{"n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]CPW2", "[", 
       RowBox[{"n", ",", "2"}], "]"}]}], "}"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "17"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7539533630959234`*^9, 3.7539533949563675`*^9}, {
  3.7558488122361526`*^9, 3.755848822092721*^9}, {3.756563799390744*^9, 
  3.7565638020658712`*^9}},ExpressionUUID->"2d72c431-78fd-4bba-93da-\
9a6b27b9a48c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["19", 
      RowBox[{"15482880", " ", 
       SuperscriptBox["t", "15"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "14"]],
      SeriesData[$CellContext`t, 0, {}, -15, -14, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[19, 15482880]}, -15, -14, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"61931520", " ", 
       SuperscriptBox["t", "15"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "14"]],
      SeriesData[$CellContext`t, 0, {}, -15, -14, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[1, 61931520]}, -15, -14, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"10321920", " ", 
       SuperscriptBox["t", "17"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "16"]],
      SeriesData[$CellContext`t, 0, {}, -17, -16, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[1, 10321920]}, -17, -16, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"206438400", " ", 
        SuperscriptBox["t", "17"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "16"]],
      SeriesData[$CellContext`t, 0, {}, -17, -16, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[-1, 206438400]}, -17, -16, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7539533955988874`*^9, 3.7539667466886005`*^9, 3.753966803327941*^9, 
   3.7558488231456623`*^9, 3.756198196841982*^9, {3.75619826704948*^9, 
   3.756198273001771*^9}, {3.756198344444551*^9, 3.756198365769149*^9}, 
   3.756557581945236*^9, {3.756563780323448*^9, 3.756563803093936*^9}, 
   3.756731433436447*^9, 
   3.757405215044367*^9},ExpressionUUID->"1261063a-892b-4eda-8759-\
c25d408e5922"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL2Sol4s", "=", 
  RowBox[{
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]spin2s", "[", 
       RowBox[{"2", ",", "n", ",", "0"}], "]"}], "\[Equal]", 
      RowBox[{"\[CapitalGamma]CPW1", "[", 
       RowBox[{"n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.7558489718798523`*^9, 3.7558489774897184`*^9}, {
  3.755849747333767*^9, 3.7558497563140726`*^9}, {3.756198373175332*^9, 
  3.7561983805991*^9}, {3.756557549745578*^9, 3.7565575551244507`*^9}, {
  3.756726016226301*^9, 
  3.7567260175301943`*^9}},ExpressionUUID->"b69790c9-e83b-4199-80cf-\
746afe9b9c5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["360000", "1001"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["80640", "1859"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["752640", "2431"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755848977987993*^9, 3.7558497716494236`*^9, 3.756198276075377*^9, {
   3.75619834769556*^9, 3.756198380919664*^9}, 3.756557582144699*^9, 
   3.75656379414744*^9, 3.7567314343444633`*^9, 
   3.757405216255522*^9},ExpressionUUID->"35a2aeef-f6c5-4ac2-a67d-\
de23b7da2d65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL2Sol6s", "=", 
  RowBox[{
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]spin2s", "[", 
       RowBox[{"2", ",", "n", ",", "0"}], "]"}], "\[Equal]", 
      RowBox[{"\[CapitalGamma]CPW2", "[", 
       RowBox[{"n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.755848853211449*^9, 3.7558489014210687`*^9}, {
  3.755848938456353*^9, 3.755848986105027*^9}, {3.7558497589667406`*^9, 
  3.755849769480475*^9}, {3.756198384414358*^9, 3.756198385534463*^9}, {
  3.756557584223502*^9, 3.756557589594677*^9}, {3.756726018362131*^9, 
  3.756726025785515*^9}},ExpressionUUID->"1caaa53e-e0b7-41f8-90be-\
a05b4c80636c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["3888000", "1001"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["241920", "1859"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["451584", "221"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7558488609798365`*^9, {3.755848891742101*^9, 3.7558489021219482`*^9}, 
   3.7558489555880237`*^9, 3.755848986458754*^9, 3.755849769709549*^9, 
   3.756198386236414*^9, 3.756557590479574*^9, {3.756563795092349*^9, 
   3.75656380624807*^9}, 3.756731435222224*^9, 
   3.757405217891774*^9},ExpressionUUID->"704e50ea-9735-485b-b47c-\
1b5ed35d87b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]spin2s", "[", 
      RowBox[{"2", ",", "n", ",", "2"}], "]"}], "\[Equal]", 
     RowBox[{"\[CapitalGamma]CPW1", "[", 
      RowBox[{"n", ",", "2"}], "]"}]}], ",", "n"}], "]"}], "      ", 
  RowBox[{"(*", 
   RowBox[{"agrees", " ", "with", " ", "ParameterChoiceL2Sol4s"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.755848911112356*^9, 3.755848915571014*^9}, 
   3.755848991960985*^9, {3.755849775635806*^9, 3.755849793745643*^9}, {
   3.756198388638217*^9, 3.756198389710326*^9}, {3.756557613481395*^9, 
   3.756557618249218*^9}, {3.756726021873868*^9, 
   3.7567260283295593`*^9}},ExpressionUUID->"3be47b7f-3515-47ea-a967-\
3e8e13a008f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox["80640", "1859"]}], ",", 
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     FractionBox["752640", "2431"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.755848916323286*^9, 3.7558489924913545`*^9, 3.7561983905302963`*^9, {
   3.7565575924937687`*^9, 3.756557610143146*^9}, 3.756563807299089*^9, 
   3.756731437524515*^9, 
   3.7574052195025387`*^9},ExpressionUUID->"6cc8f243-4e21-4c13-8ff2-\
d6647b647d47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalGamma]spin2s", "[", 
      RowBox[{"2", ",", "n", ",", "2"}], "]"}], "\[Equal]", 
     RowBox[{"\[CapitalGamma]CPW2", "[", 
      RowBox[{"n", ",", "2"}], "]"}]}], ",", "n"}], "]"}], "       ", 
  RowBox[{"(*", 
   RowBox[{"agrees", " ", "with", " ", "ParameterChoiceL2Sol6s"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.755849000768109*^9, 3.755849000902362*^9}, {
  3.755849800290452*^9, 3.7558498044771824`*^9}, {3.756198393197967*^9, 
  3.756198394974029*^9}, {3.756557619913446*^9, 3.7565576242569113`*^9}, {
  3.756726029537202*^9, 
  3.756726031745247*^9}},ExpressionUUID->"a9454318-be76-4117-985e-\
a15c604a59bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["241920", "1859"]}]}], ",", 
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["451584", "221"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.755849001871558*^9, 3.7561983952959013`*^9, 
  3.756557611259592*^9, 3.7565638094021263`*^9, 3.756731439300413*^9, 
  3.756734836705077*^9, 
  3.7574052202589893`*^9},ExpressionUUID->"d8916ce1-91e1-4f25-9eba-\
a0ec24232bb5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Spin-4 Truncation", "Item"]], "Subsubsubsection",
 CellChangeTimes->{{3.754054752625174*^9, 3.754054758984973*^9}, {
  3.7574039345469646`*^9, 3.757403934762918*^9}},
 ExpressionUUID -> "7e38f585-079e-46bb-a584-53fd2e3adc06"],

Cell["", "Text",
 CellChangeTimes->{{3.754054763680509*^9, 
  3.7540547698961782`*^9}},ExpressionUUID->"16b2b55d-a080-42b7-a7b0-\
9bef43b55f0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]s", "[", 
    RowBox[{"4", ",", "n", ",", "0"}], "]"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.753955434767002*^9, 3.7539554382153606`*^9}, {
   3.753967037689165*^9, 3.753967041361461*^9}, {3.756202612985252*^9, 
   3.756202640585231*^9}, 
   3.756726041592968*^9},ExpressionUUID->"25e5d64c-b7a8-4575-8e33-\
f2dfab83e2c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"9", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5040", "+", 
       RowBox[{"8028", " ", "n"}], "+", 
       RowBox[{"5104", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"1665", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"295", " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["n", "5"]}], "+", 
       SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"219856933654364160", " ", 
       RowBox[{"(", 
        RowBox[{"2925", "+", 
         RowBox[{"3960", " ", "n"}], "+", 
         RowBox[{"1736", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "4"]}]}], ")"}], " ", 
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"70323821568000", " ", 
          RowBox[{"(", 
           RowBox[{"68067900", "+", 
            RowBox[{"110779290", " ", "n"}], "+", 
            RowBox[{"68456876", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"21774285", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4133337", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"495963", " ", 
             SuperscriptBox["n", "5"]}], "+", 
            RowBox[{"38025", " ", 
             SuperscriptBox["n", "6"]}], "+", 
            RowBox[{"1872", " ", 
             SuperscriptBox["n", "7"]}], "+", 
            RowBox[{"52", " ", 
             SuperscriptBox["n", "8"]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{"17", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"191276800", " ", 
             RowBox[{"(", 
              RowBox[{"35895900902400", "+", 
               RowBox[{"82368108247680", " ", "n"}], "+", 
               RowBox[{"83168945615232", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"49970484234144", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"20076461206768", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"5698197667620", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"1180647168136", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"182605424607", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"21404941333", " ", 
                SuperscriptBox["n", "8"]}], "+", 
               RowBox[{"1921766751", " ", 
                SuperscriptBox["n", "9"]}], "+", 
               RowBox[{"132975989", " ", 
                SuperscriptBox["n", "10"]}], "+", 
               RowBox[{"7049781", " ", 
                SuperscriptBox["n", "11"]}], "+", 
               RowBox[{"276743", " ", 
                SuperscriptBox["n", "12"]}], "+", 
               RowBox[{"7497", " ", 
                SuperscriptBox["n", "13"]}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["n", "14"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "4"}], "]"}]}], "-", 
            RowBox[{"1506939033600", " ", 
             RowBox[{"(", 
              RowBox[{"19876500", "+", 
               RowBox[{"32573430", " ", "n"}], "+", 
               RowBox[{"20390644", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"6637869", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"1308573", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"166131", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"13713", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"720", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["n", "8"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{"931", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36465", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2466858240000"}], "+", 
                  RowBox[{"16424775129600", " ", "n"}], "+", 
                  RowBox[{"37954159727040", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"32604146013312", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"15596862761736", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"4854007913004", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"1062534461038", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"170945416161", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"20748442193", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"1927561077", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"137799609", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"7520067", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"302651", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"8379", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"133", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"1", ",", "4"}], "]"}]}], "-", 
               RowBox[{"97888", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1208042035200"}], "-", 
                  RowBox[{"1120257630720", " ", "n"}], "+", 
                  RowBox[{"466800310080", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"1013043651840", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"593622219416", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"200414553156", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"45789681578", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"7586501787", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"945423515", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"90286263", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"6648115", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"374193", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"15529", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"441", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"46050034103605002240000", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.753955438876753*^9, 3.753956429607684*^9, {3.753959570418047*^9, 
   3.753959602472829*^9}, 3.753960557461568*^9, 3.7539612709257607`*^9, 
   3.7539613791628556`*^9, 3.7539618148004456`*^9, 3.7539619007065425`*^9, 
   3.753962478523961*^9, 3.7539630805855293`*^9, 3.7539631108933897`*^9, 
   3.753966555461706*^9, {3.7539670332063293`*^9, 3.7539670435412903`*^9}, 
   3.753969977694059*^9, 3.7558493318723383`*^9, {3.756202624822158*^9, 
   3.756202652944777*^9}, 3.7565638233819723`*^9, 3.7567348456002893`*^9, 
   3.757406303818982*^9},ExpressionUUID->"c4a85c41-f98b-438a-a049-\
26806593814c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]s", "[", 
    RowBox[{"4", ",", "n", ",", "2"}], "]"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7539554401046047`*^9, 3.7539554422726192`*^9}, {
   3.7539670802417507`*^9, 3.753967083750416*^9}, 
   3.7567260430647984`*^9},ExpressionUUID->"002b7bec-fe01-4149-888f-\
7821a9f06fa2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"11", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"30", "+", 
         RowBox[{"11", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"12096", "+", 
         RowBox[{"17688", " ", "n"}], "+", 
         RowBox[{"10078", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2871", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"433", " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["n", "5"]}], "+", 
         SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"571381050240000", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1020"}], "+", 
           RowBox[{"407", " ", "n"}], "+", 
           RowBox[{"521", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "2"}], "]"}]}], "+", 
        RowBox[{"17", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"191276800", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "419107680"}], "+", 
              RowBox[{"39225384", " ", "n"}], "+", 
              RowBox[{"249821756", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"106998034", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"20747701", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"2176306", " ", 
               SuperscriptBox["n", "5"]}], "+", 
              RowBox[{"133144", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"5236", " ", 
               SuperscriptBox["n", "7"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["n", "8"]}]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}], "-", 
           RowBox[{"4709184480000", " ", 
            RowBox[{"(", 
             RowBox[{"85", "+", 
              RowBox[{"44", " ", "n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "-", 
           RowBox[{"931", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"11", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36465", " ", 
               RowBox[{"(", 
                RowBox[{"44923960", "+", 
                 RowBox[{"34369632", " ", "n"}], "+", 
                 RowBox[{"9221460", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"1285559", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"98667", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"4389", " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["n", "6"]}]}], ")"}], " ", 
               RowBox[{"cs", "[", 
                RowBox[{"1", ",", "4"}], "]"}]}], "-", 
              RowBox[{"97888", " ", 
               RowBox[{"(", 
                RowBox[{"2382120", "+", 
                 RowBox[{"1769504", " ", "n"}], "+", 
                 RowBox[{"456588", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"63085", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"4985", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"231", " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["n", "6"]}]}], ")"}], " ", 
               RowBox[{"cs", "[", 
                RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"575625426295062528000000", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7539554429308586`*^9, 3.7539564314892883`*^9, 
  3.753959574233055*^9, 3.7539596150946264`*^9, 3.7539605586299815`*^9, 
  3.753961272532611*^9, 3.7539613805261774`*^9, 3.7539618160218143`*^9, 
  3.753961900778409*^9, 3.7539624798575764`*^9, 3.7539630816694946`*^9, 
  3.753963116789836*^9, 3.753967085745162*^9, 3.753969981963909*^9, 
  3.7558493332797227`*^9, 3.7562026384255*^9, 3.7565638245161324`*^9, 
  3.756734846913488*^9, 
  3.757406306143571*^9},ExpressionUUID->"edfccaea-821b-4ba7-bed3-\
a3155dd1929c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]s", "[", 
    RowBox[{"4", ",", "n", ",", "4"}], "]"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7539554435698743`*^9, 3.753955446351287*^9}, {
   3.753967094252734*^9, 3.7539671031466136`*^9}, 
   3.7567260443207273`*^9},ExpressionUUID->"48555fe4-0c0d-4d89-9848-\
1a368f158d97"],

Cell[BoxData[
 FractionBox[
  RowBox[{"323", " ", 
   RowBox[{"(", 
    RowBox[{"12", "+", 
     RowBox[{"13", " ", "n"}], "+", 
     SuperscriptBox["n", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1680", "+", 
      RowBox[{"1066", " ", "n"}], "+", 
      RowBox[{"251", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      SuperscriptBox["n", "4"]}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"23760", "+", 
      RowBox[{"32916", " ", "n"}], "+", 
      RowBox[{"17404", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"4485", " ", 
       SuperscriptBox["n", "3"]}], "+", 
      RowBox[{"595", " ", 
       SuperscriptBox["n", "4"]}], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["n", "5"]}], "+", 
      SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"171142400", " ", 
      RowBox[{"(", 
       RowBox[{"420", "-", 
        RowBox[{"572", " ", "n"}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"]}], ")"}], " ", 
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "-", 
     RowBox[{"931", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36465", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"13", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"5152", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"13", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"1151250852590125056000000", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.753955446970127*^9, 3.7539595755893984`*^9, 
  3.753959612586246*^9, 3.7539605597619767`*^9, 3.753961273661111*^9, 
  3.7539613815309277`*^9, 3.7539618169751463`*^9, 3.7539619008452616`*^9, 
  3.753962480903786*^9, 3.7539630827248735`*^9, 3.7539631185218773`*^9, 
  3.753967104801866*^9, 3.7539699844223533`*^9, 3.755849334178553*^9, 
  3.7562026510708933`*^9, 3.756563825202132*^9, 3.756734847666644*^9, 
  3.757406306863509*^9},ExpressionUUID->"3720ccfd-d2b9-4567-afbd-\
6e8d398cf5d4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]1s", "[", 
   RowBox[{"4", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"9", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5040", "+", 
        RowBox[{"8028", " ", "n"}], "+", 
        RowBox[{"5104", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"1665", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"295", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"219856933654364160", " ", 
        RowBox[{"(", 
         RowBox[{"2925", "+", 
          RowBox[{"3960", " ", "n"}], "+", 
          RowBox[{"1736", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"288", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["n", "4"]}]}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70323821568000", " ", 
           RowBox[{"(", 
            RowBox[{"68067900", "+", 
             RowBox[{"110779290", " ", "n"}], "+", 
             RowBox[{"68456876", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"21774285", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"4133337", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"495963", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"38025", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"1872", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["n", "8"]}]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], "+", 
          RowBox[{"17", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"191276800", " ", 
              RowBox[{"(", 
               RowBox[{"35895900902400", "+", 
                RowBox[{"82368108247680", " ", "n"}], "+", 
                RowBox[{"83168945615232", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"49970484234144", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"20076461206768", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"5698197667620", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"1180647168136", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"182605424607", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"21404941333", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"1921766751", " ", 
                 SuperscriptBox["n", "9"]}], "+", 
                RowBox[{"132975989", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"7049781", " ", 
                 SuperscriptBox["n", "11"]}], "+", 
                RowBox[{"276743", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"7497", " ", 
                 SuperscriptBox["n", "13"]}], "+", 
                RowBox[{"119", " ", 
                 SuperscriptBox["n", "14"]}]}], ")"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"0", ",", "4"}], "]"}]}], "-", 
             RowBox[{"1506939033600", " ", 
              RowBox[{"(", 
               RowBox[{"19876500", "+", 
                RowBox[{"32573430", " ", "n"}], "+", 
                RowBox[{"20390644", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"6637869", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"1308573", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"166131", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"13713", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["n", "8"]}]}], ")"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "-", 
             RowBox[{"931", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"36465", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2466858240000"}], "+", 
                   RowBox[{"16424775129600", " ", "n"}], "+", 
                   RowBox[{"37954159727040", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"32604146013312", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"15596862761736", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{"4854007913004", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{"1062534461038", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{"170945416161", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                   RowBox[{"20748442193", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                   RowBox[{"1927561077", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                   RowBox[{"137799609", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                   RowBox[{"7520067", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                   RowBox[{"302651", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                   RowBox[{"8379", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                   RowBox[{"133", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                 RowBox[{"cs", "[", 
                  RowBox[{"1", ",", "4"}], "]"}]}], "-", 
                RowBox[{"97888", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1208042035200"}], "-", 
                   RowBox[{"1120257630720", " ", "n"}], "+", 
                   RowBox[{"466800310080", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"1013043651840", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"593622219416", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{"200414553156", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{"45789681578", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{"7586501787", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                   RowBox[{"945423515", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                   RowBox[{"90286263", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                   RowBox[{"6648115", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                   RowBox[{"374193", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                   RowBox[{"15529", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                   RowBox[{"441", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                 RowBox[{"cs", "[", 
                  RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"46050034103605002240000", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]1s", "[", 
   RowBox[{"4", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"11", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"11", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"12096", "+", 
          RowBox[{"17688", " ", "n"}], "+", 
          RowBox[{"10078", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"2871", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"433", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"571381050240000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1020"}], "+", 
            RowBox[{"407", " ", "n"}], "+", 
            RowBox[{"521", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"88", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "4"]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{"17", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"191276800", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "419107680"}], "+", 
               RowBox[{"39225384", " ", "n"}], "+", 
               RowBox[{"249821756", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"106998034", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"20747701", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"2176306", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"133144", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"5236", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["n", "8"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4709184480000", " ", 
             RowBox[{"(", 
              RowBox[{"85", "+", 
               RowBox[{"44", " ", "n"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{"931", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"11", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36465", " ", 
                RowBox[{"(", 
                 RowBox[{"44923960", "+", 
                  RowBox[{"34369632", " ", "n"}], "+", 
                  RowBox[{"9221460", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"1285559", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"98667", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"4389", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"133", " ", 
                   SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"1", ",", "4"}], "]"}]}], "-", 
               RowBox[{"97888", " ", 
                RowBox[{"(", 
                 RowBox[{"2382120", "+", 
                  RowBox[{"1769504", " ", "n"}], "+", 
                  RowBox[{"456588", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"63085", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"4985", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"231", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"575625426295062528000000", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]1s", "[", 
   RowBox[{"4", ",", "n_", ",", "4"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"323", " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"13", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1680", "+", 
        RowBox[{"1066", " ", "n"}], "+", 
        RowBox[{"251", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"23760", "+", 
        RowBox[{"32916", " ", "n"}], "+", 
        RowBox[{"17404", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"4485", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"595", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"171142400", " ", 
        RowBox[{"(", 
         RowBox[{"420", "-", 
          RowBox[{"572", " ", "n"}], "+", 
          RowBox[{"125", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          SuperscriptBox["n", "4"]}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}]}], "-", 
       RowBox[{"931", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36465", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30"}], "+", 
             RowBox[{"13", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"5152", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"13", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"1151250852590125056000000", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.7539670520049715`*^9, 3.7539670756852093`*^9}, {
  3.753967114148814*^9, 3.7539671217665777`*^9}, {3.75620265126434*^9, 
  3.756202666023448*^9}, {3.756726045979205*^9, 
  3.756726080879314*^9}},ExpressionUUID->"50133923-cd82-45bd-8309-\
8c9629d20d50"],

Cell["checks:", "Text",
 CellChangeTimes->{{3.753956343574647*^9, 3.753956344916547*^9}, 
   3.7565638383826303`*^9},ExpressionUUID->"c0591e1b-fcea-48da-adb2-\
956e6727fc2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "5", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "8", ",", "4"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "2", ",", "0"}], "]"}], ",", 
     RowBox[{"Eqs", "[", 
      RowBox[{"4", ",", "15", ",", "9"}], "]"}]}], "}"}], "/.", 
   RowBox[{
    RowBox[{"Bs", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"\[CapitalGamma]s", "[", 
      RowBox[{"4", ",", "a", ",", "b"}], "]"}], 
     RowBox[{"Afrees", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7539613979461575`*^9, 3.7539614884397936`*^9}, 
   3.7539650766774054`*^9, {3.7539671315721893`*^9, 3.7539671349806614`*^9}, {
   3.7567260828707447`*^9, 3.756726091198276*^9}, 3.757405267839126*^9, 
   3.757406316473967*^9},ExpressionUUID->"bc6e1b97-b943-44e3-ac49-\
d2a158128817"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7539614008033357`*^9, 3.7539614555279484`*^9}, 
   3.753961819359637*^9, 3.7539624834339514`*^9, 3.7539631207466087`*^9, 
   3.753965078332266*^9, {3.753967129248542*^9, 3.7539671358887796`*^9}, 
   3.755849341780637*^9, 3.756203107947647*^9, 3.756563837663568*^9, 
   3.756734857571069*^9, {3.757405265394751*^9, 3.7574052696156693`*^9}, 
   3.7574063179878597`*^9},ExpressionUUID->"375a2721-50d0-4e2d-a52d-\
1b1c21a2d1f5"]
}, Open  ]],

Cell["Large-n limit:", "Text",
 CellChangeTimes->{{3.753963173082236*^9, 3.753963178238682*^9}, {
  3.75655764991917*^9, 
  3.7565576522232437`*^9}},ExpressionUUID->"8a068aaa-802f-4b83-9061-\
3cf50a1267f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]1s", "[", 
       RowBox[{"4", ",", "n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]1s", "[", 
       RowBox[{"4", ",", "n", ",", "2"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]1s", "[", 
       RowBox[{"4", ",", "n", ",", "4"}], "]"}]}], "}"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "23"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7539555288492894`*^9, 3.753955553419136*^9}, {
  3.756726093286458*^9, 3.7567260957744083`*^9}, {3.757405277110697*^9, 
  3.757405279862403*^9}},ExpressionUUID->"1bc3a186-d8a3-4257-8207-\
c59d07696360"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"323", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"171142400", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "-", 
         RowBox[{"33948915", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4796512", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], 
      RowBox[{"842057766465920040960000", " ", 
       SuperscriptBox["t", "23"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
     Rational[323, 842057766465920040960000] (171142400 $CellContext`cs[0, 4] - 
       33948915 $CellContext`cs[1, 4] + 
       4796512 $CellContext`cs[2, 4])}, -23, -22, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"323", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171142400", " ", 
           RowBox[{"cs", "[", 
            RowBox[{"0", ",", "4"}], "]"}]}], "-", 
          RowBox[{"33948915", " ", 
           RowBox[{"cs", "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4796512", " ", 
           RowBox[{"cs", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], 
       RowBox[{"10525722080824000512000000", " ", 
        SuperscriptBox["t", "23"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
     Rational[-323, 10525722080824000512000000] (
       171142400 $CellContext`cs[0, 4] - 33948915 $CellContext`cs[1, 4] + 
       4796512 $CellContext`cs[2, 4])}, -23, -22, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"323", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"171142400", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "-", 
         RowBox[{"33948915", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4796512", " ", 
          RowBox[{"cs", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], 
      RowBox[{"147360109131536007168000000", " ", 
       SuperscriptBox["t", "23"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
     Rational[323, 147360109131536007168000000] (
       171142400 $CellContext`cs[0, 4] - 33948915 $CellContext`cs[1, 4] + 
       4796512 $CellContext`cs[2, 4])}, -23, -22, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.753955554367879*^9, 3.7539700419511156`*^9, 
  3.755849347221924*^9, 3.756203974888494*^9, 3.75656384104708*^9, 
  3.756734860240306*^9, 
  3.757405281145897*^9},ExpressionUUID->"9bd83713-7b44-4a21-9017-\
7a3b785049b8"]
}, Open  ]],

Cell["Solutions from 1712.085770:", "Text",
 CellChangeTimes->{{3.753955579797767*^9, 3.7539556028954735`*^9}, 
   3.7539631695278735`*^9, {3.7539700434746137`*^9, 
   3.753970044181982*^9}},ExpressionUUID->"26e88509-b77a-48a7-8a3c-\
1917f964382e"],

Cell["\<\
shift n \[Rule] n+2 again, found from CPW of 8,10,12 - derivative  solutions\
\>", "Text",
 CellChangeTimes->{{3.7539677481378517`*^9, 3.753967780138755*^9}, {
  3.756204018658017*^9, 3.756204033201449*^9}, {3.756557661686837*^9, 
  3.75655767535013*^9}, {3.756557855837058*^9, 3.75655787455611*^9}, {
  3.757192520117762*^9, 3.757192546601081*^9}, {3.757405289381495*^9, 
  3.757405294125346*^9}},ExpressionUUID->"c36dc421-fdfb-4229-b303-\
87eeed293b71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "n"}], ")"}], " ", 
    RowBox[{"P12", "[", "n", "]"}]}], 
   RowBox[{"141926400", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
   RowBox[{"n_", ",", "2"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", "n"}], ")"}], " ", 
    RowBox[{"P6", "[", "n", "]"}]}], 
   RowBox[{"354816000", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"17", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
    RowBox[{"n_", ",", "4"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", "n"}], ")"}]}], 
    RowBox[{"2128896000", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"Q12", "[", "n", "]"}]}], 
   RowBox[{"2554675200", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
   RowBox[{"n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"Q6", "[", "n", "]"}]}], 
    RowBox[{"6386688000", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"17", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
    RowBox[{"n_", ",", "4"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"12", "+", "n"}], ")"}], "2"]}], 
     RowBox[{"12773376000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"R14", "[", "n", "]"}]}], 
    RowBox[{"66421555200", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
   RowBox[{"n_", ",", "2"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"R8", "[", "n", "]"}]}], 
   RowBox[{"166053888000", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"17", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
    RowBox[{"n_", ",", "4"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"10", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"11", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"12", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"299", "+", 
        RowBox[{"39", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}]}], 
     RowBox[{"332107776000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P6", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"11", 
     SuperscriptBox["n", "6"]}], "+", 
    RowBox[{"363", " ", 
     SuperscriptBox["n", "5"]}], "+", 
    RowBox[{"5051", " ", 
     SuperscriptBox["n", "4"]}], "+", 
    RowBox[{"37917", " ", 
     SuperscriptBox["n", "3"]}], "+", 
    RowBox[{"153558", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"280940", " ", "n"}], "+", "170500"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P12", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"161", " ", 
     SuperscriptBox["n", "12"]}], "+", 
    RowBox[{"8694", " ", 
     SuperscriptBox["n", "11"]}], "+", 
    RowBox[{"211587", " ", 
     SuperscriptBox["n", "10"]}], "+", 
    RowBox[{"3066120", " ", 
     SuperscriptBox["n", "9"]}], "+", 
    RowBox[{"29230411", " ", 
     SuperscriptBox["n", "8"]}], "+", 
    RowBox[{"189615150", " ", 
     SuperscriptBox["n", "7"]}], "+", 
    RowBox[{"828090989", " ", 
     SuperscriptBox["n", "6"]}], "+", 
    RowBox[{"2269349028", " ", 
     SuperscriptBox["n", "5"]}], "+", 
    RowBox[{"2904406372", " ", 
     SuperscriptBox["n", "4"]}], "-", 
    RowBox[{"3232338192", " ", 
     SuperscriptBox["n", "3"]}], "-", 
    RowBox[{"20688563520", " ", 
     SuperscriptBox["n", "2"]}], "-", 
    RowBox[{"34461028800", " ", "n"}], "-", "20357568000"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q6", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"80850", "+", 
    RowBox[{"55440", " ", "n"}], "+", 
    RowBox[{"45454", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"24651", " ", 
     SuperscriptBox["n", "3"]}], "+", 
    RowBox[{"5053", " ", 
     SuperscriptBox["n", "4"]}], "+", 
    RowBox[{"429", " ", 
     SuperscriptBox["n", "5"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["n", "6"]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q12", "[", "n_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"132024816000", "+", 
     RowBox[{"267821769600", " ", "n"}], "+", 
     RowBox[{"234512496000", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{"123273763272", " ", 
      SuperscriptBox["n", "3"]}], "+", 
     RowBox[{"44802597060", " ", 
      SuperscriptBox["n", "4"]}], "+", 
     RowBox[{"11932653618", " ", 
      SuperscriptBox["n", "5"]}], "+", 
     RowBox[{"2376089599", " ", 
      SuperscriptBox["n", "6"]}], "+", 
     RowBox[{"354407346", " ", 
      SuperscriptBox["n", "7"]}], "+", 
     RowBox[{"39283491", " ", 
      SuperscriptBox["n", "8"]}], "+", 
     RowBox[{"3183030", " ", 
      SuperscriptBox["n", "9"]}], "+", 
     RowBox[{"182109", " ", 
      SuperscriptBox["n", "10"]}], "+", 
     RowBox[{"6750", " ", 
      SuperscriptBox["n", "11"]}], "+", 
     RowBox[{"125", " ", 
      SuperscriptBox["n", "12"]}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R8", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"100900800", "+", 
    RowBox[{"98618520", " ", "n"}], "+", 
    RowBox[{"36901558", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"7700055", " ", 
     SuperscriptBox["n", "3"]}], "+", 
    RowBox[{"1253086", " ", 
     SuperscriptBox["n", "4"]}], "+", 
    RowBox[{"176781", " ", 
     SuperscriptBox["n", "5"]}], "+", 
    RowBox[{"17215", " ", 
     SuperscriptBox["n", "6"]}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["n", "7"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["n", "8"]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R14", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "13730580864000"}], "-", 
    RowBox[{"29569786646400", " ", "n"}], "-", 
    RowBox[{"27618687080640", " ", 
     SuperscriptBox["n", "2"]}], "-", 
    RowBox[{"15225402164760", " ", 
     SuperscriptBox["n", "3"]}], "-", 
    RowBox[{"5572035205164", " ", 
     SuperscriptBox["n", "4"]}], "-", 
    RowBox[{"1410251843358", " ", 
     SuperscriptBox["n", "5"]}], "-", 
    RowBox[{"246044122769", " ", 
     SuperscriptBox["n", "6"]}], "-", 
    RowBox[{"27741698829", " ", 
     SuperscriptBox["n", "7"]}], "-", 
    RowBox[{"1457742654", " ", 
     SuperscriptBox["n", "8"]}], "+", 
    RowBox[{"102444075", " ", 
     SuperscriptBox["n", "9"]}], "+", 
    RowBox[{"29166024", " ", 
     SuperscriptBox["n", "10"]}], "+", 
    RowBox[{"3022785", " ", 
     SuperscriptBox["n", "11"]}], "+", 
    RowBox[{"184970", " ", 
     SuperscriptBox["n", "12"]}], "+", 
    RowBox[{"6615", " ", 
     SuperscriptBox["n", "13"]}], "+", 
    RowBox[{"105", " ", 
     SuperscriptBox["n", "14"]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.7539635357316194`*^9, 3.7539636636504927`*^9}, {
  3.753963701456242*^9, 3.7539637757347484`*^9}, {3.7539638072946177`*^9, 
  3.7539638880321293`*^9}, {3.753963922733161*^9, 3.7539639231808486`*^9}, {
  3.7539686061344786`*^9, 3.753968614634081*^9}, {3.7558493782027845`*^9, 
  3.755849403925147*^9}, {3.756204044852354*^9, 3.7562040629311943`*^9}, {
  3.756557683159281*^9, 3.756557683679325*^9}, {3.75655784834311*^9, 
  3.756557879110661*^9}, {3.756558320575323*^9, 3.756558321191201*^9}, {
  3.756558356207871*^9, 3.756558412826788*^9}, {3.756559611525949*^9, 
  3.756559678026164*^9}, {3.756559708417487*^9, 3.756559862848418*^9}, {
  3.7565598983826313`*^9, 3.7565607472201223`*^9}, {3.7565608009547243`*^9, 
  3.7565616359770517`*^9}},ExpressionUUID->"4e95a32e-3e0c-488a-9bef-\
3d7f72eef81e"],

Cell["large-n limit:", "Text",
 CellChangeTimes->{{3.7565584689395037`*^9, 
  3.7565584718059387`*^9}},ExpressionUUID->"ba9e6b86-d3c2-44ed-b5c2-\
09f1598a7cec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
       RowBox[{"n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
       RowBox[{"n", ",", "2"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
       RowBox[{"n", ",", "4"}], "]"}]}], "}"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "19"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7565584329245253`*^9, 
  3.756558499157058*^9}},ExpressionUUID->"0e5bb414-a213-4c18-a0e4-\
479e8d96507e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["23", 
      RowBox[{"2595225600", " ", 
       SuperscriptBox["t", "19"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "18"]],
      SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[23, 2595225600]}, -19, -18, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"4128768000", " ", 
       SuperscriptBox["t", "19"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "18"]],
      SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[1, 4128768000]}, -19, -18, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"272498688000", " ", 
       SuperscriptBox["t", "19"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "18"]],
      SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[1, 272498688000]}, -19, -18, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.7565616440691338`*^9, 3.7565638459990253`*^9, 
  3.756734865188136*^9, 3.75719257258283*^9, 
  3.7574053026152763`*^9},ExpressionUUID->"745624c2-d9c2-4c4f-917b-\
75b8ffe184e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
       RowBox[{"n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
       RowBox[{"n", ",", "2"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
       RowBox[{"n", ",", "4"}], "]"}]}], "}"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "21"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.756558502261191*^9, 
  3.756558525323744*^9}},ExpressionUUID->"bd77c403-cd8d-44e6-b120-\
ebc953d7ece9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["5", 
      RowBox[{"13079937024", " ", 
       SuperscriptBox["t", "21"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "20"]],
      SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[5, 13079937024]}, -21, -20, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["13", 
       RowBox[{"817496064000", " ", 
        SuperscriptBox["t", "21"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "20"]],
      SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[-13, 817496064000]}, -21, -20, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1634992128000", " ", 
        SuperscriptBox["t", "21"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "20"]],
      SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[-1, 1634992128000]}, -21, -20, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.7565616466047363`*^9, 3.756563846620413*^9, 
  3.756734865733618*^9, 3.757192575582706*^9, 
  3.757405303302815*^9},ExpressionUUID->"0d03e56d-d53a-4082-a217-\
ec0a8c23645a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
       RowBox[{"n", ",", "0"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
       RowBox[{"n", ",", "2"}], "]"}], ",", 
      RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
       RowBox[{"n", ",", "4"}], "]"}]}], "}"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "23"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.75584936855474*^9, 3.75584937377489*^9}, {
  3.755849411077829*^9, 3.755849435522175*^9}, {3.756557883949226*^9, 
  3.756557889003934*^9}, {3.7565585116386757`*^9, 
  3.756558530379627*^9}},ExpressionUUID->"bdc6b412-cf1f-4861-b25e-\
13c32484d880"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"80971038720", " ", 
        SuperscriptBox["t", "23"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[-1, 80971038720]}, -23, -22, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"1012137984000", " ", 
       SuperscriptBox["t", "23"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[1, 1012137984000]}, -23, -22, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"14169931776000", " ", 
        SuperscriptBox["t", "23"]}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", "t", "]"}], "22"]],
      SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
      Editable->False]}],
    SeriesData[$CellContext`t, 0, {
      Rational[-1, 14169931776000]}, -23, -22, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.755849435791479*^9, 3.7558494393991747`*^9}, 
   3.755849648941517*^9, 3.756204004244948*^9, 3.75620406470737*^9, 
   3.756557694352091*^9, 3.756557891330331*^9, 3.756561648864273*^9, 
   3.756563847204135*^9, 3.756734866466588*^9, 3.757192577928101*^9, 
   3.757405309136644*^9},ExpressionUUID->"77014c73-b7cd-4d4e-8818-\
06a33bab5b7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL4Sol8s", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "0"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
         RowBox[{"n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "2"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "4"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol8", "[", 
         RowBox[{"n", ",", "4"}], "]"}]}], ",", "n"}], "]"}]}], "}"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.7558494500063257`*^9, 3.7558494843106737`*^9}, {
  3.7558495263445373`*^9, 3.7558495471564684`*^9}, {3.756557697061261*^9, 
  3.756557744290708*^9}, {3.756557902811687*^9, 3.756557907034741*^9}, {
  3.7565585542424307`*^9, 3.756558593952568*^9}, {3.7567261114852467`*^9, 
  3.756726117244733*^9}},ExpressionUUID->"135c8378-eb12-4653-a484-\
0ff70bf931bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1468800", "143"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["14999040", "31603"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["18289152", "785213"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["380233728", "46189"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["298598400", "1356277"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["102643200", "141151"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["14999040", "31603"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["18289152", "785213"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["380233728", "46189"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["298598400", "1356277"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["102643200", "141151"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["18289152", "785213"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["298598400", "1356277"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["102643200", "141151"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.755849484952238*^9, 3.7558495483336973`*^9, {3.7558496345299163`*^9, 
   3.755849651778496*^9}, 3.75620400639841*^9, 3.756204065994664*^9, 
   3.7565577131923*^9, 3.756557745944436*^9, 3.756557776340685*^9, 
   3.7565579083067303`*^9, 3.7565616525222073`*^9, {3.7565638482126417`*^9, 
   3.75656386381429*^9}, 3.7567348678553543`*^9, 3.7567349228126*^9, 
   3.757192589070562*^9, 
   3.7574053121349783`*^9},ExpressionUUID->"598cde82-a378-4bb1-9c2b-\
744a704001a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL4Sol10s", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "0"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
         RowBox[{"n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "2"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "4"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol10", "[", 
         RowBox[{"n", ",", "4"}], "]"}]}], ",", "n"}], "]"}]}], "}"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.7558494915991135`*^9, 3.7558494916843233`*^9}, {
  3.7558495535108347`*^9, 3.755849564500538*^9}, {3.756557786089191*^9, 
  3.756557790144363*^9}, {3.756557911371975*^9, 3.756557916738258*^9}, {
  3.756558604586689*^9, 3.756558617487445*^9}, {3.7567261196449003`*^9, 
  3.756726127948543*^9}},ExpressionUUID->"42ff69f9-83be-4946-8332-\
5730edbf55da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["4233600", "143"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3951360", "31603"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["36578304", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["151882752", "46189"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["99532800", "104329"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["718502400", "141151"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["3951360", "31603"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["36578304", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["151882752", "46189"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["99532800", "104329"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["718502400", "141151"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["36578304", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["99532800", "104329"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["718502400", "141151"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7558494919924936`*^9, {3.7558495601192284`*^9, 3.75584956472735*^9}, {
   3.755849635598524*^9, 3.755849653257573*^9}, 3.756204067990922*^9, 
   3.7565577906669283`*^9, {3.756557914193351*^9, 3.756557917481958*^9}, 
   3.7565616542341013`*^9, 3.756563866568885*^9, 3.7567349258481617`*^9, 
   3.757192590749712*^9, 
   3.757405313148876*^9},ExpressionUUID->"f77c02a8-0901-4f90-b164-\
8765cd9aa129"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParameterChoiceL4Sol12s", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "0"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
         RowBox[{"n", ",", "0"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "2"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}], ",", "n"}], "]"}], ",", 
     RowBox[{"SolveAlways", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]1s", "[", 
         RowBox[{"4", ",", "n", ",", "4"}], "]"}], "==", 
        RowBox[{"\[CapitalGamma]Sp4CPWSol12", "[", 
         RowBox[{"n", ",", "4"}], "]"}]}], ",", "n"}], "]"}]}], "}"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.7558494954735165`*^9, 3.7558494956483145`*^9}, {
  3.7558495554771123`*^9, 3.755849568710879*^9}, {3.756557919817954*^9, 
  3.756557930013721*^9}, {3.756558619929901*^9, 3.7565586359972258`*^9}, {
  3.7567261206448793`*^9, 
  3.756726126284589*^9}},ExpressionUUID->"0027a8d2-6cb5-4b8d-bfc1-\
50b8c7600946"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox["16934400", "143"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["189665280", "31603"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["420650496", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["6770147328", "46189"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["16970342400", "1356277"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["139748716800", "1834963"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["189665280", "31603"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["420650496", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["6770147328", "46189"]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["16970342400", "1356277"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["139748716800", "1834963"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["420650496", "785213"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["16970342400", "1356277"]}]}], ",", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["139748716800", "1834963"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7558494959114294`*^9, {3.7558495610273647`*^9, 3.7558495691851788`*^9}, {
   3.755849636506064*^9, 3.7558496540149765`*^9}, 3.756204069296783*^9, 
   3.7565579313164253`*^9, 3.756561655925568*^9, 3.756563867631797*^9, 
   3.7567349278921556`*^9, 3.7571925920656757`*^9, 
   3.757405314425343*^9},ExpressionUUID->"43e8e13d-9fc8-4d7e-88dd-\
fd559dbaf5ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "0"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "2"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "4"}], "]"}]}], "}"}], "/.", 
         "ParameterChoiceL4Sol8s"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "0"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "2"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "4"}], "]"}]}], "}"}], "/.", 
         "ParameterChoiceL4Sol10s"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "0"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "2"}], "]"}], ",", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"4", ",", "n", ",", "4"}], "]"}]}], "}"}], "/.", 
         "ParameterChoiceL4Sol12s"}]}], "}"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     FractionBox["1", "t"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"-", "23"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.755849507372198*^9, 3.7558495192796974`*^9}, {
  3.7558495743152585`*^9, 3.755849602040509*^9}, {3.755849661326207*^9, 
  3.7558497024232845`*^9}, {3.7565579338412313`*^9, 3.75655796266404*^9}, {
  3.756558662989238*^9, 3.7565586972677937`*^9}, {3.756726129156621*^9, 
  3.756726144699675*^9}, {3.7571926358620853`*^9, 
  3.757192651584978*^9}},ExpressionUUID->"149f4130-616a-42bb-bc0b-\
1de08a19ab56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["23", 
        RowBox[{"2595225600", " ", 
         SuperscriptBox["t", "19"]}]], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "18"]],
        SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[23, 2595225600]}, -19, -18, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4128768000", " ", 
         SuperscriptBox["t", "19"]}]], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "18"]],
        SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[1, 4128768000]}, -19, -18, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"272498688000", " ", 
         SuperscriptBox["t", "19"]}]], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "18"]],
        SeriesData[$CellContext`t, 0, {}, -19, -18, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[1, 272498688000]}, -19, -18, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["5", 
        RowBox[{"13079937024", " ", 
         SuperscriptBox["t", "21"]}]], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "20"]],
        SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[5, 13079937024]}, -21, -20, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", 
         RowBox[{"817496064000", " ", 
          SuperscriptBox["t", "21"]}]]}], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "20"]],
        SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[-13, 817496064000]}, -21, -20, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1634992128000", " ", 
          SuperscriptBox["t", "21"]}]]}], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "20"]],
        SeriesData[$CellContext`t, 0, {}, -21, -20, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[-1, 1634992128000]}, -21, -20, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"80971038720", " ", 
          SuperscriptBox["t", "23"]}]]}], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "22"]],
        SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[-1, 80971038720]}, -23, -22, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"1012137984000", " ", 
         SuperscriptBox["t", "23"]}]], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "22"]],
        SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[1, 1012137984000]}, -23, -22, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"14169931776000", " ", 
          SuperscriptBox["t", "23"]}]]}], "+", 
       InterpretationBox[
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"O", "[", "t", "]"}], "22"]],
        SeriesData[$CellContext`t, 0, {}, -23, -22, 1],
        Editable->False]}],
      SeriesData[$CellContext`t, 0, {
        Rational[-1, 14169931776000]}, -23, -22, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7558495199769044`*^9, 3.755849602833852*^9, {3.755849667881893*^9, 
   3.755849702733382*^9}, 3.756204070758757*^9, 3.756557963307806*^9, 
   3.756561657782282*^9, 3.7565638697213297`*^9, 3.756734931205168*^9, 
   3.757192597562275*^9, {3.7571926475507226`*^9, 3.757192652470521*^9}, 
   3.757405316757256*^9},ExpressionUUID->"043f9997-d4a4-4c06-9321-\
906a3d22b759"]
}, Open  ]],

Cell["gives expected large-n limit", "Text",
 CellChangeTimes->{{3.75655797573563*^9, 
  3.756557982966332*^9}},ExpressionUUID->"56d41c66-4f70-4e39-afc6-\
b43197f8d664"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Summary:",
 StyleBox[" L=0, 2 ,4 Solutions", "Subsection"]
}], "Subsection",
 CellChangeTimes->{{3.756555971326839*^9, 3.7565560179932423`*^9}, {
  3.756558707874045*^9, 3.7565587101701097`*^9}, {3.7574027198495073`*^9, 
  3.757402719993544*^9}},ExpressionUUID->"269abec8-ab3a-41e4-a4e5-\
e9995d53671d"],

Cell["", "Text",
 CellChangeTimes->{{3.75655602381791*^9, 
  3.7565560461755323`*^9}},ExpressionUUID->"98f4e6f7-25d0-4233-bf28-\
5b5073743934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin0s", "[", 
    RowBox[{"0", ",", "n_", ",", "0"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"11", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}], " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], 
    RowBox[{"2304000", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2s", "[", 
    RowBox[{"2", ",", "n_", ",", "0"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalGamma]spin0s", "[", 
      RowBox[{"0", ",", "n", ",", "0"}], "]"}], 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2Pt1s", "[", "n", "]"}]}], "+", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"\[CapitalGamma]spin2Pt2s", "[", "n", "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2s", "[", 
    RowBox[{"2", ",", "n_", ",", "2"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      RowBox[{"\[CapitalGamma]spin0s", "[", 
       RowBox[{"0", ",", "n", ",", "0"}], "]"}]}], 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]], 
    FractionBox[
     RowBox[{"845", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "n"}], ")"}], " "}], 
     RowBox[{"4064256", " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " "}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "-", 
      FractionBox[
       RowBox[{"51", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", "n"}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], 
       RowBox[{"364", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", "n"}], ")"}]}]]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2Pt1s", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"325", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1512620", "+", 
       RowBox[{"1251666", " ", "n"}], "+", 
       RowBox[{"385476", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"64233", " ", 
        SuperscriptBox["n", "3"]}], "+", 
       RowBox[{"6201", " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"351", " ", 
        SuperscriptBox["n", "5"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["n", "6"]}]}], ")"}]}], 
    RowBox[{"1016064", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin2Pt2s", "[", "n_", "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1105", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"441700", "+", 
        RowBox[{"370494", " ", "n"}], "+", 
        RowBox[{"117468", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"20601", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"2157", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["n", "6"]}]}], ")"}]}], 
     RowBox[{"9483264", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin4s", "[", 
   RowBox[{"4", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"9", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5040", "+", 
        RowBox[{"8028", " ", "n"}], "+", 
        RowBox[{"5104", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"1665", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"295", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"219856933654364160", " ", 
        RowBox[{"(", 
         RowBox[{"2925", "+", 
          RowBox[{"3960", " ", "n"}], "+", 
          RowBox[{"1736", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"288", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["n", "4"]}]}], ")"}], " ", 
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70323821568000", " ", 
           RowBox[{"(", 
            RowBox[{"68067900", "+", 
             RowBox[{"110779290", " ", "n"}], "+", 
             RowBox[{"68456876", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"21774285", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"4133337", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"495963", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"38025", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"1872", " ", 
              SuperscriptBox["n", "7"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["n", "8"]}]}], ")"}], " ", 
           RowBox[{"cs", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], "+", 
          RowBox[{"17", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"191276800", " ", 
              RowBox[{"(", 
               RowBox[{"35895900902400", "+", 
                RowBox[{"82368108247680", " ", "n"}], "+", 
                RowBox[{"83168945615232", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"49970484234144", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"20076461206768", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"5698197667620", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"1180647168136", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"182605424607", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"21404941333", " ", 
                 SuperscriptBox["n", "8"]}], "+", 
                RowBox[{"1921766751", " ", 
                 SuperscriptBox["n", "9"]}], "+", 
                RowBox[{"132975989", " ", 
                 SuperscriptBox["n", "10"]}], "+", 
                RowBox[{"7049781", " ", 
                 SuperscriptBox["n", "11"]}], "+", 
                RowBox[{"276743", " ", 
                 SuperscriptBox["n", "12"]}], "+", 
                RowBox[{"7497", " ", 
                 SuperscriptBox["n", "13"]}], "+", 
                RowBox[{"119", " ", 
                 SuperscriptBox["n", "14"]}]}], ")"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"0", ",", "4"}], "]"}]}], "-", 
             RowBox[{"1506939033600", " ", 
              RowBox[{"(", 
               RowBox[{"19876500", "+", 
                RowBox[{"32573430", " ", "n"}], "+", 
                RowBox[{"20390644", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"6637869", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"1308573", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"166131", " ", 
                 SuperscriptBox["n", "5"]}], "+", 
                RowBox[{"13713", " ", 
                 SuperscriptBox["n", "6"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["n", "7"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["n", "8"]}]}], ")"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "-", 
             RowBox[{"931", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"36465", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2466858240000"}], "+", 
                   RowBox[{"16424775129600", " ", "n"}], "+", 
                   RowBox[{"37954159727040", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"32604146013312", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"15596862761736", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{"4854007913004", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{"1062534461038", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{"170945416161", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                   RowBox[{"20748442193", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                   RowBox[{"1927561077", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                   RowBox[{"137799609", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                   RowBox[{"7520067", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                   RowBox[{"302651", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                   RowBox[{"8379", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                   RowBox[{"133", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                 RowBox[{"cs", "[", 
                  RowBox[{"1", ",", "4"}], "]"}]}], "-", 
                RowBox[{"97888", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1208042035200"}], "-", 
                   RowBox[{"1120257630720", " ", "n"}], "+", 
                   RowBox[{"466800310080", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"1013043651840", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"593622219416", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{"200414553156", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{"45789681578", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{"7586501787", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                   RowBox[{"945423515", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                   RowBox[{"90286263", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                   RowBox[{"6648115", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                   RowBox[{"374193", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                   RowBox[{"15529", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                   RowBox[{"441", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                 RowBox[{"cs", "[", 
                  RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"46050034103605002240000", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]spin4s", "[", 
   RowBox[{"4", ",", "n_", ",", "2"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"11", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"11", " ", "n"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"12096", "+", 
          RowBox[{"17688", " ", "n"}], "+", 
          RowBox[{"10078", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"2871", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"433", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"571381050240000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1020"}], "+", 
            RowBox[{"407", " ", "n"}], "+", 
            RowBox[{"521", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"88", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "4"]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{"17", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"191276800", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "419107680"}], "+", 
               RowBox[{"39225384", " ", "n"}], "+", 
               RowBox[{"249821756", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"106998034", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"20747701", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"2176306", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"133144", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"5236", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["n", "8"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4709184480000", " ", 
             RowBox[{"(", 
              RowBox[{"85", "+", 
               RowBox[{"44", " ", "n"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "-", 
            RowBox[{"931", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"11", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36465", " ", 
                RowBox[{"(", 
                 RowBox[{"44923960", "+", 
                  RowBox[{"34369632", " ", "n"}], "+", 
                  RowBox[{"9221460", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"1285559", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"98667", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"4389", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"133", " ", 
                   SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"1", ",", "4"}], "]"}]}], "-", 
               RowBox[{"97888", " ", 
                RowBox[{"(", 
                 RowBox[{"2382120", "+", 
                  RowBox[{"1769504", " ", "n"}], "+", 
                  RowBox[{"456588", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"63085", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"4985", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"231", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"575625426295062528000000", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]spin4s", "[", 
    RowBox[{"4", ",", "n_", ",", "4"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"323", " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"13", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1680", "+", 
         RowBox[{"1066", " ", "n"}], "+", 
         RowBox[{"251", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         SuperscriptBox["n", "4"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"23760", "+", 
         RowBox[{"32916", " ", "n"}], "+", 
         RowBox[{"17404", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"4485", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"595", " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"39", " ", 
          SuperscriptBox["n", "5"]}], "+", 
         SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"171142400", " ", 
         RowBox[{"(", 
          RowBox[{"420", "-", 
           RowBox[{"572", " ", "n"}], "+", 
           RowBox[{"125", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           SuperscriptBox["n", "4"]}], ")"}], " ", 
         RowBox[{"cs", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], "-", 
        RowBox[{"931", " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36465", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30"}], "+", 
              RowBox[{"13", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "-", 
           RowBox[{"5152", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              RowBox[{"13", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"1151250852590125056000000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "choices", " ", "of", " ", "free", " ", "parameters", " ", "to", " ", 
    "match", " ", "recursion", " ", "relation", " ", "results", " ", "to", 
    " ", "solutions", " ", "from", " ", "CPW", " ", "in", " ", "1712.08570"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL0s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["7200", "77"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL2Sol4s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["360000", "1001"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["80640", "1859"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["752640", "2431"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParameterChoiceL2Sol6s", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       FractionBox["3888000", "1001"]}], ",", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["241920", "1859"]}]}], ",", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["451584", "221"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParameterChoiceL4Sol8s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1468800", "143"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["14999040", "31603"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["18289152", "785213"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["380233728", "46189"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["298598400", "1356277"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["102643200", "141151"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["14999040", "31603"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["18289152", "785213"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["380233728", "46189"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["298598400", "1356277"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["102643200", "141151"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["18289152", "785213"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["298598400", "1356277"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["102643200", "141151"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParameterChoiceL4Sol10s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["4233600", "143"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3951360", "31603"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["36578304", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["151882752", "46189"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["99532800", "104329"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["718502400", "141151"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3951360", "31603"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["36578304", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["151882752", "46189"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["99532800", "104329"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["718502400", "141151"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["36578304", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["99532800", "104329"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["718502400", "141151"]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParameterChoiceL4Sol12s", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["16934400", "143"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["189665280", "31603"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["420650496", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["6770147328", "46189"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["16970342400", "1356277"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["139748716800", "1834963"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["189665280", "31603"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["420650496", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["6770147328", "46189"]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["16970342400", "1356277"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["139748716800", "1834963"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["420650496", "785213"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["16970342400", "1356277"]}]}], ",", 
     RowBox[{
      RowBox[{"cs", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["139748716800", "1834963"]}]}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.756198055822888*^9, 3.7561980598564453`*^9}, {
  3.756556125860218*^9, 3.756556126197958*^9}, {3.756556180777763*^9, 
  3.756556181778545*^9}, {3.756558014285882*^9, 3.756558038836192*^9}, {
  3.7565587306498547`*^9, 3.756558798566081*^9}, {3.7565616811107397`*^9, 
  3.756561706100892*^9}, {3.756725561501956*^9, 3.756725691531785*^9}, {
  3.756817922148941*^9, 3.756817922330665*^9}, {3.757192676316576*^9, 
  3.7571926808856325`*^9}, {3.757402921881611*^9, 
  3.757402945342985*^9}},ExpressionUUID->"8f8a263d-36fb-4220-ace6-\
d47c28b728f7"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"2.6", "   ", "OPE", " ", "Coefficients", " ", 
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["A", 
      RowBox[{"(", "1", ")"}]], ")"}], 
    RowBox[{"n", ",", "l"}]]}], 
  TraditionalForm]],ExpressionUUID->"1272ef7d-c4ad-477b-a082-bd21210ec595"]], \
"Section",
 CellChangeTimes->{{3.7535162772745247`*^9, 3.753516286341715*^9}, {
  3.7539689962602882`*^9, 3.7539690151909266`*^9}, {3.756721009082378*^9, 
  3.756721010025895*^9}, {3.756721996704281*^9, 
  3.756722007119239*^9}},ExpressionUUID->"bcd2b61a-d5c1-4cd1-aeb7-\
39915d0d27bd"],

Cell["", "Text",ExpressionUUID->"51072176-744a-4971-b51a-27cf44a3e22e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Analytic Formulas for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", 
    RowBox[{"n", ",", "l"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "04559f6d-94f1-4dd4-9a34-ec0e0472d64b"],
 " (L=0,2,4)"
}], "Subsection",
 CellChangeTimes->{{3.7539688906103787`*^9, 3.7539689026625457`*^9}, {
  3.7565628884705343`*^9, 3.756562908901737*^9}, {3.756723660130439*^9, 
  3.75672368468108*^9}},ExpressionUUID->"b2c8c3c8-9734-4553-958b-\
6204a1b81464"],

Cell["Evaluate this to compute first order OPE coefficients", "Text",
 CellChangeTimes->{{3.7539689144894753`*^9, 3.7539689335510664`*^9}, {
  3.756563925210435*^9, 
  3.756563926114297*^9}},ExpressionUUID->"c940be49-53b8-46c8-8e0d-\
12dabcfb02e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"results", " ", "from", " ", "above"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"0", ",", "n_", ",", "0"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"5", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"6", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"7", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "n"}], ")"}], " ", 
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], 
     RowBox[{"2304000", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"2", ",", "n_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"9", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5040", "+", 
          RowBox[{"8028", " ", "n"}], "+", 
          RowBox[{"5104", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1665", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"295", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28449792", " ", 
          RowBox[{"(", 
           RowBox[{"65", "+", 
            RowBox[{"36", " ", "n"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{"65", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"140", " ", 
             RowBox[{"(", 
              RowBox[{"1512620", "+", 
               RowBox[{"1251666", " ", "n"}], "+", 
               RowBox[{"385476", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"64233", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"6201", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"351", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "2"}], "]"}]}], "-", 
            RowBox[{"51", " ", 
             RowBox[{"(", 
              RowBox[{"441700", "+", 
               RowBox[{"370494", " ", "n"}], "+", 
               RowBox[{"117468", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"20601", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"2157", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"135", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"65548320768000", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"2", ",", "n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"143", " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"11", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"11", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"12096", "+", 
            RowBox[{"17688", " ", "n"}], "+", 
            RowBox[{"10078", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2871", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"433", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["n", "5"]}], "+", 
            SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"364", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"11", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"0", ",", "2"}], "]"}]}], "-", 
           RowBox[{"51", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"52438656614400", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"4", ",", "n_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"9", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5040", "+", 
          RowBox[{"8028", " ", "n"}], "+", 
          RowBox[{"5104", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1665", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"295", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"219856933654364160", " ", 
          RowBox[{"(", 
           RowBox[{"2925", "+", 
            RowBox[{"3960", " ", "n"}], "+", 
            RowBox[{"1736", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "4"]}]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"70323821568000", " ", 
             RowBox[{"(", 
              RowBox[{"68067900", "+", 
               RowBox[{"110779290", " ", "n"}], "+", 
               RowBox[{"68456876", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"21774285", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"4133337", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"495963", " ", 
                SuperscriptBox["n", "5"]}], "+", 
               RowBox[{"38025", " ", 
                SuperscriptBox["n", "6"]}], "+", 
               RowBox[{"1872", " ", 
                SuperscriptBox["n", "7"]}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["n", "8"]}]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"0", ",", "2"}], "]"}]}], "+", 
            RowBox[{"17", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"191276800", " ", 
                RowBox[{"(", 
                 RowBox[{"35895900902400", "+", 
                  RowBox[{"82368108247680", " ", "n"}], "+", 
                  RowBox[{"83168945615232", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"49970484234144", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"20076461206768", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"5698197667620", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"1180647168136", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"182605424607", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"21404941333", " ", 
                   SuperscriptBox["n", "8"]}], "+", 
                  RowBox[{"1921766751", " ", 
                   SuperscriptBox["n", "9"]}], "+", 
                  RowBox[{"132975989", " ", 
                   SuperscriptBox["n", "10"]}], "+", 
                  RowBox[{"7049781", " ", 
                   SuperscriptBox["n", "11"]}], "+", 
                  RowBox[{"276743", " ", 
                   SuperscriptBox["n", "12"]}], "+", 
                  RowBox[{"7497", " ", 
                   SuperscriptBox["n", "13"]}], "+", 
                  RowBox[{"119", " ", 
                   SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"0", ",", "4"}], "]"}]}], "-", 
               RowBox[{"1506939033600", " ", 
                RowBox[{"(", 
                 RowBox[{"19876500", "+", 
                  RowBox[{"32573430", " ", "n"}], "+", 
                  RowBox[{"20390644", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"6637869", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"1308573", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"166131", " ", 
                   SuperscriptBox["n", "5"]}], "+", 
                  RowBox[{"13713", " ", 
                   SuperscriptBox["n", "6"]}], "+", 
                  RowBox[{"720", " ", 
                   SuperscriptBox["n", "7"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["n", "8"]}]}], ")"}], " ", 
                RowBox[{"cs", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}], "-", 
               RowBox[{"931", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36465", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2466858240000"}], "+", 
                    RowBox[{"16424775129600", " ", "n"}], "+", 
                    RowBox[{"37954159727040", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"32604146013312", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"15596862761736", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"4854007913004", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    RowBox[{"1062534461038", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                    RowBox[{"170945416161", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                    RowBox[{"20748442193", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                    RowBox[{"1927561077", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                    RowBox[{"137799609", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                    RowBox[{"7520067", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                    RowBox[{"302651", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                    RowBox[{"8379", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                    RowBox[{"133", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                   RowBox[{"cs", "[", 
                    RowBox[{"1", ",", "4"}], "]"}]}], "-", 
                  RowBox[{"97888", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1208042035200"}], "-", 
                    RowBox[{"1120257630720", " ", "n"}], "+", 
                    RowBox[{"466800310080", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"1013043651840", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"593622219416", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"200414553156", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    RowBox[{"45789681578", " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                    RowBox[{"7586501787", " ", 
                    SuperscriptBox["n", "7"]}], "+", 
                    RowBox[{"945423515", " ", 
                    SuperscriptBox["n", "8"]}], "+", 
                    RowBox[{"90286263", " ", 
                    SuperscriptBox["n", "9"]}], "+", 
                    RowBox[{"6648115", " ", 
                    SuperscriptBox["n", "10"]}], "+", 
                    RowBox[{"374193", " ", 
                    SuperscriptBox["n", "11"]}], "+", 
                    RowBox[{"15529", " ", 
                    SuperscriptBox["n", "12"]}], "+", 
                    RowBox[{"441", " ", 
                    SuperscriptBox["n", "13"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "14"]}]}], ")"}], " ", 
                   RowBox[{"cs", "[", 
                    RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"46050034103605002240000", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"4", ",", "n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"11", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"11", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"12096", "+", 
            RowBox[{"17688", " ", "n"}], "+", 
            RowBox[{"10078", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2871", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"433", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["n", "5"]}], "+", 
            SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"571381050240000", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1020"}], "+", 
              RowBox[{"407", " ", "n"}], "+", 
              RowBox[{"521", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "4"]}]}], ")"}], " ", 
            RowBox[{"cs", "[", 
             RowBox[{"0", ",", "2"}], "]"}]}], "+", 
           RowBox[{"17", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"191276800", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "419107680"}], "+", 
                 RowBox[{"39225384", " ", "n"}], "+", 
                 RowBox[{"249821756", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"106998034", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"20747701", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"2176306", " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{"133144", " ", 
                  SuperscriptBox["n", "6"]}], "+", 
                 RowBox[{"5236", " ", 
                  SuperscriptBox["n", "7"]}], "+", 
                 RowBox[{"119", " ", 
                  SuperscriptBox["n", "8"]}]}], ")"}], " ", 
               RowBox[{"cs", "[", 
                RowBox[{"0", ",", "4"}], "]"}]}], "-", 
              RowBox[{"4709184480000", " ", 
               RowBox[{"(", 
                RowBox[{"85", "+", 
                 RowBox[{"44", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], " ", 
               RowBox[{"cs", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "-", 
              RowBox[{"931", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"11", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36465", " ", 
                  RowBox[{"(", 
                   RowBox[{"44923960", "+", 
                    RowBox[{"34369632", " ", "n"}], "+", 
                    RowBox[{"9221460", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"1285559", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"98667", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"4389", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    RowBox[{"133", " ", 
                    SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                  RowBox[{"cs", "[", 
                   RowBox[{"1", ",", "4"}], "]"}]}], "-", 
                 RowBox[{"97888", " ", 
                  RowBox[{"(", 
                   RowBox[{"2382120", "+", 
                    RowBox[{"1769504", " ", "n"}], "+", 
                    RowBox[{"456588", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"63085", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"4985", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"231", " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "6"]}]}], ")"}], " ", 
                  RowBox[{"cs", "[", 
                   RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"575625426295062528000000", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]1s", "[", 
     RowBox[{"4", ",", "n_", ",", "4"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"323", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"13", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1680", "+", 
          RowBox[{"1066", " ", "n"}], "+", 
          RowBox[{"251", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          SuperscriptBox["n", "4"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"23760", "+", 
          RowBox[{"32916", " ", "n"}], "+", 
          RowBox[{"17404", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4485", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"595", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["n", "5"]}], "+", 
          SuperscriptBox["n", "6"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"171142400", " ", 
          RowBox[{"(", 
           RowBox[{"420", "-", 
            RowBox[{"572", " ", "n"}], "+", 
            RowBox[{"125", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            SuperscriptBox["n", "4"]}], ")"}], " ", 
          RowBox[{"cs", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}], "-", 
         RowBox[{"931", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36465", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "30"}], "+", 
               RowBox[{"13", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5152", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"13", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"cs", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"1151250852590125056000000", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "parameter", " ", "choices", " ", "to", " ", "reproduce", " ", "results", 
     " ", "from", " ", "1712.08570"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL0s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["7200", "77"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"ParameterChoiceL2Sol4s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["360000", "1001"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["80640", "1859"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["752640", "2431"]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL2Sol6s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        FractionBox["3888000", "1001"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["241920", "1859"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["451584", "221"]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParameterChoiceL4Sol8s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1468800", "143"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["14999040", "31603"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["18289152", "785213"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["380233728", "46189"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["298598400", "1356277"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["102643200", "141151"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["14999040", "31603"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["18289152", "785213"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["380233728", "46189"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["298598400", "1356277"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["102643200", "141151"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["18289152", "785213"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["298598400", "1356277"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        FractionBox["102643200", "141151"]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ParameterChoiceL4Sol10s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        FractionBox["4233600", "143"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3951360", "31603"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["36578304", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["151882752", "46189"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["99532800", "104329"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["718502400", "141151"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3951360", "31603"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["36578304", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["151882752", "46189"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["99532800", "104329"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["718502400", "141151"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["36578304", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["99532800", "104329"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["718502400", "141151"]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ParameterChoiceL4Sol12s", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
        FractionBox["16934400", "143"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["189665280", "31603"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["420650496", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["6770147328", "46189"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["16970342400", "1356277"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["139748716800", "1834963"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["189665280", "31603"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["420650496", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
        FractionBox["6770147328", "46189"]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["16970342400", "1356277"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["139748716800", "1834963"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["420650496", "785213"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["16970342400", "1356277"]}]}], ",", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox["139748716800", "1834963"]}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.753995148812563*^9, 3.7539951493684397`*^9}, {
   3.755849950684759*^9, 3.7558499772496185`*^9}, {3.756198141226857*^9, 
   3.7561981599599333`*^9}, {3.756198617213491*^9, 3.75619864124335*^9}, 
   3.756203990420084*^9, {3.756204181676777*^9, 3.756204194694804*^9}, {
   3.7564242349531345`*^9, 3.7564242375340195`*^9}, 3.756556248257654*^9, {
   3.756558050893599*^9, 3.7565581011294537`*^9}, {3.7565617152194366`*^9, 
   3.75656172294947*^9}, {3.756723908466682*^9, 3.7567240350573072`*^9}, {
   3.756817942759023*^9, 3.7568179429914045`*^9}},
 ExpressionUUID -> "473fcd3d-6e6e-46ec-84e9-e8b102a45da8"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE Coefficients", "Subsection",
 CellChangeTimes->{{3.7539689531973343`*^9, 3.7539689555408316`*^9}, {
  3.75672368736093*^9, 
  3.756723687648863*^9}},ExpressionUUID->"7980ccfc-5420-4e35-8968-\
db7e68dc08bd"],

Cell[TextData[{
 "find ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", "1", ")"}]], " ", "from"}], TraditionalForm]],
  ExpressionUUID->"e2da138a-1527-4447-bddb-81f8aa20cb59"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["A", 
      RowBox[{"n", ",", "l"}]], 
     RowBox[{"(", "1", ")"}]], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "n"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["A", 
          RowBox[{"n", ",", "l"}]], 
         RowBox[{"(", "0", ")"}]], 
        SubscriptBox["\[Gamma]", 
         RowBox[{"n", ",", "l"}]]}], ")"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"14485b46-a99c-4df1-8832-a4e6d912c5d8"]
}], "Text",
 CellChangeTimes->{
  3.757405447462204*^9, {3.757405577974943*^9, 
   3.757405579408001*^9}},ExpressionUUID->"53725b45-1871-487f-9c10-\
5577f3901a30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Afrees", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "l", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "l", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"7", "+", "l", "+", "n"}], "]"}]}], 
    RowBox[{"72", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "l", "+", "n"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}], "]"}]}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lvalues", "[", "L_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "L", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1s", "[", 
    RowBox[{"L_", ",", "n_", ",", "l_"}], "]"}], "/;", 
   RowBox[{"(", 
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"lvalues", "[", "L", "]"}], ",", "l"}], "]"}], ")"}]}], ":=", 
  RowBox[{"(", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Afrees", "[", 
            RowBox[{"r", ",", "l"}], "]"}], " ", 
           RowBox[{"\[CapitalGamma]1s", "[", 
            RowBox[{"L", ",", "r", ",", "l"}], "]"}]}], ")"}], ",", "r"}], 
        "]"}], ")"}], "/.", 
      RowBox[{"r", "\[Rule]", "n"}]}], "//", "FullSimplify"}], ")"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"A1s", "[", 
     RowBox[{"L_", ",", "n_", ",", "l_"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{"FreeQ", "[", 
      RowBox[{
       RowBox[{"lvalues", "[", "L", "]"}], ",", "l"}], "]"}], ")"}]}], ":=", 
   "0"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"L_", ",", "Max_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"A1s", "[", 
      RowBox[{"L", ",", "i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"-", "1"}], ",", "Max"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "Max"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.734870766749559*^9, 3.7348707694602337`*^9}, {
   3.7350383447174892`*^9, 3.7350385400279083`*^9}, 3.735038630073607*^9, 
   3.7350394327388573`*^9, 3.735040950819297*^9, {3.735041157225698*^9, 
   3.735041159912781*^9}, {3.735045338999772*^9, 3.7350453392549953`*^9}, {
   3.7350454071404457`*^9, 3.7350454694481783`*^9}, {3.735045581779882*^9, 
   3.735045791417446*^9}, {3.735045824120021*^9, 3.7350459596016808`*^9}, {
   3.7350459959123373`*^9, 3.735046025998251*^9}, {3.7350460723410263`*^9, 
   3.7350461474568033`*^9}, {3.735046196055101*^9, 3.7350463762223473`*^9}, {
   3.735046406429091*^9, 3.7350464390274*^9}, {3.7350467805488567`*^9, 
   3.735046788403604*^9}, {3.7350473300904303`*^9, 3.735047330545945*^9}, {
   3.7350476514672327`*^9, 3.735047721104768*^9}, {3.735047810700658*^9, 
   3.7350478182759943`*^9}, {3.7350479217990828`*^9, 3.735047922694581*^9}, {
   3.7350484059703693`*^9, 3.735048419896533*^9}, {3.735050353046667*^9, 
   3.735050379029306*^9}, {3.735051260158003*^9, 3.735051266108513*^9}, {
   3.735281155839142*^9, 3.73528115618825*^9}, {3.7352824986561623`*^9, 
   3.7352825075529118`*^9}, {3.7352829254457207`*^9, 
   3.7352829371226997`*^9}, {3.73528316278084*^9, 3.7352831697739267`*^9}, {
   3.735283621345306*^9, 3.735283621627281*^9}, {3.73528390228749*^9, 
   3.7352839027075863`*^9}, {3.735285615361477*^9, 3.7352856173506203`*^9}, {
   3.735285673022428*^9, 3.735285690266035*^9}, {3.7352864286602383`*^9, 
   3.73528643148215*^9}, {3.735293343546328*^9, 3.735293354251089*^9}, {
   3.735302154271468*^9, 3.735302163094563*^9}, {3.735302337183779*^9, 
   3.735302360495129*^9}, 3.735302552063301*^9, {3.735304196214035*^9, 
   3.735304200655992*^9}, {3.735304673385024*^9, 3.73530467459121*^9}, {
   3.735305028950436*^9, 3.7353050293259773`*^9}, {3.735306117021474*^9, 
   3.735306138066455*^9}, {3.7353062669259987`*^9, 3.735306270860026*^9}, {
   3.735306310370049*^9, 3.735306313833329*^9}, {3.735306344570593*^9, 
   3.7353063779031267`*^9}, {3.735306780556262*^9, 3.735306792393846*^9}, {
   3.735367483398951*^9, 3.735367609270179*^9}, {3.735367929978283*^9, 
   3.735367933065563*^9}, {3.73536797884059*^9, 3.735367987999239*^9}, {
   3.73536876176208*^9, 3.735368771705532*^9}, {3.735369240315419*^9, 
   3.735369244754537*^9}, {3.735369322441403*^9, 3.735369347374681*^9}, {
   3.735369483079196*^9, 3.7353695020858593`*^9}, {3.7353695605727997`*^9, 
   3.7353695845881987`*^9}, {3.735369617544277*^9, 3.735369658479986*^9}, {
   3.735372629050715*^9, 3.735372636050188*^9}, {3.735372667609515*^9, 
   3.735372669336287*^9}, {3.7353727591277514`*^9, 3.735372785731542*^9}, {
   3.735473779099944*^9, 3.73547383416858*^9}, {3.7366726726868343`*^9, 
   3.736672717779952*^9}, {3.736672759282339*^9, 3.7366727614180202`*^9}, {
   3.736672830854643*^9, 3.736672831660989*^9}, 3.7366873246035433`*^9, {
   3.73668841752151*^9, 3.736688489533284*^9}, {3.753516309001308*^9, 
   3.753516312226098*^9}, {3.75351642531593*^9, 3.753516432451332*^9}, {
   3.7535164813131323`*^9, 3.753516495288518*^9}, {3.7535167265572977`*^9, 
   3.753516752346315*^9}, {3.7537789881626463`*^9, 3.753778989465901*^9}, {
   3.753779021403144*^9, 3.753779027942944*^9}, {3.753779841221705*^9, 
   3.753779856356688*^9}, {3.753791130789178*^9, 3.753791137510416*^9}, {
   3.753791186242478*^9, 3.753791255206749*^9}, {3.753954336256838*^9, 
   3.7539543581895933`*^9}, {3.7539556299443564`*^9, 3.753955632916195*^9}, {
   3.7539657500537605`*^9, 3.7539658345068755`*^9}, 3.7539659883316035`*^9, 
   3.753966432232156*^9, {3.753966497775295*^9, 3.7539665322167206`*^9}, {
   3.7539666359828987`*^9, 3.753966657034957*^9}, {3.7539671558447886`*^9, 
   3.753967177530546*^9}, 3.7539673164396477`*^9, {3.753968385114001*^9, 
   3.7539683858289614`*^9}, {3.753968740726087*^9, 3.753968762501176*^9}, {
   3.7539688823469973`*^9, 3.753968884155374*^9}, {3.756204104800033*^9, 
   3.756204117213503*^9}, {3.75642413087741*^9, 3.7564241425236464`*^9}, {
   3.7564243882186537`*^9, 3.7564243884554834`*^9}, {3.7564244505088844`*^9, 
   3.7564244506580915`*^9}, {3.756724043759638*^9, 3.756724053918872*^9}},
 ExpressionUUID -> "0b9b7409-9114-4e6d-b5d0-5c004437006b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OPECoeffss", "[", 
  RowBox[{"0", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.753791168925778*^9, 3.7537911735937777`*^9}, {
   3.7564241178621483`*^9, 3.75642412401276*^9}, 3.756724055030126*^9},
 ExpressionUUID -> "fe3f3c10-8686-4436-b2db-3584751fbc1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["22", "225"], " ", 
    RowBox[{"cs", "[", 
     RowBox[{"0", ",", "0"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", 
   FractionBox[
    RowBox[{"68429", " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "27720"], ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"9816", " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "1859"], ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"982303", " ", 
     RowBox[{"cs", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "368082"], ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"68902232", " ", 
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "34921315"]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1668616551", " ", 
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "458421626"]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"818549292", " ", 
      RowBox[{"cs", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "299737217"]}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.753791173879697*^9, 3.7537912073388023`*^9}, {
   3.753791238219152*^9, 3.753791257409973*^9}, 3.75395562604733*^9, 
   3.7539557059598494`*^9, 3.753963190258257*^9, 3.753965845243482*^9, {
   3.753967305102508*^9, 3.7539673209187016`*^9}, 3.7539689681289186`*^9, 
   3.7558499913374467`*^9, 3.756204118745184*^9, 3.75620419968443*^9, 
   3.756424028960519*^9, {3.756424118353719*^9, 3.7564241436451044`*^9}, 
   3.7564243898156204`*^9, 3.756424452775069*^9, 3.756558168302806*^9, 
   3.756561737395054*^9, 3.756563932540938*^9, 3.7567350585248623`*^9, 
   3.757405450800802*^9, 3.7577128089977026`*^9},
 ExpressionUUID -> "849b03e9-cde9-41fd-b7f3-d4cbdbe80ee5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"0", ",", "5"}], "]"}], "/.", "ParameterChoiceL0s"}]], "Input",
 CellChangeTimes->{{3.755849992781082*^9, 3.7558500004116383`*^9}, {
  3.756558169813345*^9, 3.756558171925167*^9}, {3.7567240563104267`*^9, 
  3.756724059870751*^9}},
 ExpressionUUID -> "34b74f01-7c10-4dda-becf-8bad79890342"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["64", "7"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", 
    FractionBox["1368580", "5929"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["70675200", "143143"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["56131600", "224939"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   FractionBox["14174173440", "76826893"], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   FractionBox["858145654800", "2521318943"], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", 
   FractionBox["535777718400", "2098160519"], ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.755850000783649*^9, 3.7562041211872387`*^9, 3.756204200958899*^9, 
   3.7564240339246073`*^9, {3.756424137776668*^9, 3.7564241446928625`*^9}, 
   3.7564243907441645`*^9, 3.756424453410889*^9, 3.756558172463024*^9, 
   3.756563933387904*^9, 3.756735059782836*^9, 3.757405452121558*^9, 
   3.75771281074047*^9},
 ExpressionUUID -> "be12cec1-74d3-4fd7-8c47-6de2d52706e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"2", ",", "5"}], "]"}], "/.", "ParameterChoiceL2Sol4s"}]], "Input",\

 CellChangeTimes->{{3.7539543748122134`*^9, 3.7539543810186815`*^9}, {
   3.756204130757711*^9, 3.756204147011738*^9}, 3.756204209530773*^9, 
   3.756424418043527*^9, {3.7564244892113266`*^9, 3.7564245767576094`*^9}, 
   3.756424628698024*^9, {3.756558175365123*^9, 3.756558179964718*^9}, {
   3.756724057286025*^9, 
   3.756724064333626*^9}},ExpressionUUID->"2984dd76-ab0e-477a-ac73-\
0fcc04b8da36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["6400", "77"]}], ",", "0", ",", 
   FractionBox["4800", "1573"], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["188492000", "1002001"]}], ",", "0", ",", 
   FractionBox["32249056", "265837"], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1438625920", "143143"], ",", "0", ",", 
   FractionBox["7341682432", "17729283"], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["47812926254800", "1755199017"], ",", "0", ",", 
   FractionBox["19384692768000", "42862422031"], ",", "0", ",", "0", ",", "0",
    ",", 
   FractionBox["7078219882218240", "305079592103"], ",", "0", ",", 
   FractionBox["207890798400", "2345002933"], ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", 
    FractionBox["11149468132320", "32777146259"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3230086384800", "12196999061"]}], ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", 
    FractionBox["19595730971299200", "1109926914551"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3568638875199552", "10250170364725"]}], ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7539557916846695`*^9, 3.7539559508327665`*^9, 3.753963201371954*^9, 
   3.7539658474883084`*^9, {3.753967306375128*^9, 3.753967322008422*^9}, 
   3.7539689688755646`*^9, 3.755850004267234*^9, {3.7562041237129307`*^9, 
   3.7562041476082*^9}, {3.756204202132283*^9, 3.7562042099349546`*^9}, 
   3.756424164625558*^9, {3.756424391926046*^9, 3.7564244184000797`*^9}, 
   3.7564244541006093`*^9, {3.756424499112727*^9, 3.756424577627841*^9}, 
   3.756424629047114*^9, 3.756558181419635*^9, 3.756563934709837*^9, 
   3.75673506076583*^9, 
   3.757405465135929*^9},ExpressionUUID->"2f47a8bc-70b7-4796-87c2-\
5fef372091b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"2", ",", "5"}], "]"}], "/.", "ParameterChoiceL2Sol6s"}]], "Input",\

 CellChangeTimes->{{3.755850009785497*^9, 3.7558500131707067`*^9}, {
  3.756204205704599*^9, 3.75620420679249*^9}, {3.756558208027461*^9, 
  3.7565582135790567`*^9}, {3.756724058351014*^9, 
  3.756724067061577*^9}},ExpressionUUID->"478a6058-7b92-4194-a653-\
9552f59cff4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["15462727200", "1002001"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["134801184", "265837"]}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["18837811968", "143143"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["10585184512", "2686255"]}], ",", "0", ",", "0", ",", "0", 
   ",", 
   FractionBox["182025909494240", "585066339"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["360204260774400", "42862422031"]}], ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox["8190614110081536", "27734508373"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1235793127680", "180384841"]}], ",", "0", ",", "0", ",", "0",
    ",", 
   FractionBox["1598853846989952", "32777146259"], ",", "0", ",", 
   FractionBox["689783925600", "12196999061"], ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{"-", 
    FractionBox["15636151337967360", "85378993427"]}], ",", "0", ",", 
   FractionBox["55211440584129984", "10250170364725"], ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.755850013536072*^9, 3.75620420756316*^9, 3.756424169862378*^9, {
   3.756424375511488*^9, 3.7564243989165525`*^9}, 3.756424456803091*^9, 
   3.7565582142752647`*^9, 3.7565639357339363`*^9, 3.756735061906563*^9, 
   3.757405466301483*^9},ExpressionUUID->"189276ca-83d6-497e-a02f-\
daa4c8320e16"]
}, Open  ]],

Cell["\<\


\
\>", "Text",
 CellChangeTimes->{{3.7539689818273067`*^9, 
  3.753968985094407*^9}},ExpressionUUID->"202286b6-9805-423e-8f13-\
204d73e2f1c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"4", ",", "5"}], "]"}], "/.", "ParameterChoiceL4Sol8s"}]], "Input",\

 CellChangeTimes->{{3.75396584930945*^9, 3.7539658569901896`*^9}, {
   3.753967329709734*^9, 3.7539673599963493`*^9}, {3.756204222976606*^9, 
   3.756204262839005*^9}, {3.7565582304520493`*^9, 3.756558241265613*^9}, 
   3.7565582754022083`*^9, {3.756561743274673*^9, 3.756561747096435*^9}, {
   3.7567240689817247`*^9, 3.756724069909462*^9}},
 ExpressionUUID -> "f1420e2a-7ff0-41d0-81d1-7bd0ce1684ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["691200", "1001"]}], ",", "0", ",", 
   FractionBox["5760", "1573"], ",", "0", ",", 
   FractionBox["193536", "158015"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["4127808480", "143143"]}], ",", "0", ",", 
   FractionBox["715888936896", "384134465"], ",", "0", ",", 
   FractionBox["13023215468928", "181341016285"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["313993973760", "5909761"]}], ",", "0", ",", 
   FractionBox["181165366290944", "10667118605"], ",", "0", ",", 
   FractionBox["155653898987520", "438515548471"], ",", "0", ",", 
   FractionBox["58359524700235360", "211208948379"], ",", "0", ",", 
   FractionBox["21257982955860480", "471486642341"], ",", "0", ",", 
   FractionBox["58271214672000", "95423580889"], ",", "0", ",", 
   FractionBox["285941022974240256", "305079592103"], ",", "0", ",", 
   FractionBox["7647970587571347840", "150101292738397"], ",", "0", ",", 
   FractionBox["45934986822912", "107896530155"], ",", "0", ",", 
   FractionBox["2277910764505604212992", "2098032354892331"], ",", "0", ",", 
   FractionBox["14742327631255488", "792804938965"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["14557245915340128", "256254259118125"]}], ",", "0", ",", 
   FractionBox["45895360655217238272", "113371106271995"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1096239813672750208", "51250851823625"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1959789594567540736", "4960584366406875"]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.753965858919669*^9, 3.7539659963647957`*^9, 3.753966444188331*^9, {
   3.7539673081379786`*^9, 3.753967361404673*^9}, 3.7558500504957294`*^9, {
   3.756204219046517*^9, 3.7562042641558523`*^9}, 3.756424927602416*^9, {
   3.756558226247529*^9, 3.756558275881608*^9}, {3.756561739531427*^9, 
   3.756561747676832*^9}, 3.75656393891013*^9, 3.756735064685523*^9, 
   3.757405470379936*^9, 3.757712815649065*^9},
 ExpressionUUID -> "fc7bef74-c826-41a0-b8a4-bdbc2936a653"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"4", ",", "5"}], "]"}], "/.", "ParameterChoiceL4Sol10s"}]], "Input",\

 CellChangeTimes->{{3.756561752904132*^9, 3.7565617532163687`*^9}, {
  3.756724072069763*^9, 
  3.75672407291715*^9}},ExpressionUUID->"9b3c7915-1179-4771-856d-\
eb195a745ea2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["2584051680", "20449"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["39044208224", "76826893"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["35197972056576", "181341016285"]}], ",", "0", ",", 
   FractionBox["9755664276736", "5909761"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["56466938560256", "6400271163"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["70450735011840", "33731965267"]}], ",", "0", ",", 
   FractionBox["14395199564969440", "2192480433"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1480965760995840", "27734508373"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["86357969596800", "13631940127"]}], ",", "0", ",", 
   FractionBox["3709122107200602624", "305079592103"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["219405574184106240", "1649464755367"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["179764994939904", "21579306031"]}], ",", "0", ",", 
   FractionBox["24003420675133371260544", "2098032354892331"], ",", "0", ",", 
   
   RowBox[{"-", 
    FractionBox["1461081325755744", "9327116929"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["225901206472893952", "51250851823625"]}], ",", "0", ",", 
   FractionBox["28390201943900305152", "8720854328615"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["721352974708490432", "10250170364725"]}], ",", "0", ",", 
   FractionBox["589497242684686336", "291799080376875"], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.756561753656679*^9, 3.75656394007386*^9, 
  3.756735066050826*^9, 
  3.7574054725991364`*^9},ExpressionUUID->"b6f8e2c5-2d7e-40ac-9daf-\
a56d14a1293c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OPECoeffss", "[", 
   RowBox[{"4", ",", "5"}], "]"}], "/.", "ParameterChoiceL4Sol12s"}]], "Input",\

 CellChangeTimes->{{3.756561755208099*^9, 3.756561755472219*^9}, {
  3.756724075221393*^9, 
  3.7567240759811897`*^9}},ExpressionUUID->"90c18a83-bedb-4a49-8b37-\
dd829f1c8c21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["10638909120", "20449"], ",", "0", ",", 
   FractionBox["2008602580992", "76826893"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["417448043276544", "181341016285"]}], ",", "0", ",", 
   FractionBox["44006008558848", "5909761"], ",", "0", ",", 
   FractionBox["3686986807232512", "10667118605"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1157811663467520", "39865049861"]}], ",", "0", ",", 
   FractionBox["6271683347000167040", "211208948379"], ",", "0", ",", 
   FractionBox["620969445802782720", "471486642341"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["18566090646840000", "177215221651"]}], ",", "0", ",", 
   FractionBox["15309247875262709760", "305079592103"], ",", "0", ",", 
   FractionBox["4602968097019891200", "1949367438161"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["47728498295655936", "280530978403"]}], ",", "0", ",", 
   FractionBox["75135010851833772768768", "2098032354892331"], ",", "0", ",", 
   
   FractionBox["4660589133932675328", "2061292841309"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["6813893607506841856", "51250851823625"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["39635974675043841024", "5966900330105"]}], ",", "0", ",", 
   FractionBox["108524564485416454144", "133252214741425"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3226366484175650816", "291799080376875"]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.756561755713698*^9, 3.7565639414438562`*^9, 
  3.756735066980803*^9, 
  3.757405473610221*^9},ExpressionUUID->"d0d62d08-ef47-4f46-90c9-\
68d5cb158001"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>0.9 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 222, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[805, 29, 266, 4, 89, "Title"],
Cell[1074, 35, 71, 0, 28, "Text"],
Cell[CellGroupData[{
Cell[1170, 39, 607, 12, 45, "Subtitle"],
Cell[1780, 53, 874, 20, 49, "Text"],
Cell[CellGroupData[{
Cell[2679, 77, 365, 6, 63, "Section"],
Cell[3047, 85, 71, 0, 18, "Text"],
Cell[3121, 87, 23746, 566, 626, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[26904, 658, 659, 15, 55, "Section"],
Cell[27566, 675, 75, 1, 18, "Text"],
Cell[27644, 678, 10238, 234, 349, "Input"],
Cell[37885, 914, 71, 0, 18, "Text"],
Cell[CellGroupData[{
Cell[37981, 918, 220, 5, 27, "Input"],
Cell[38204, 925, 2195, 69, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40436, 999, 317, 6, 27, "Input"],
Cell[40756, 1007, 2235, 70, 69, "Output"]
}, Open  ]],
Cell[43006, 1080, 1259, 30, 27, "Input"],
Cell[CellGroupData[{
Cell[44290, 1114, 218, 5, 27, "Input"],
Cell[44511, 1121, 2199, 69, 69, "Output"]
}, Open  ]],
Cell[46725, 1193, 168, 3, 19, "Text"],
Cell[CellGroupData[{
Cell[46918, 1200, 586, 17, 27, "Input"],
Cell[47507, 1219, 3481, 115, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51025, 1339, 269, 6, 27, "Input"],
Cell[51297, 1347, 2241, 70, 69, "Output"]
}, Open  ]],
Cell[53553, 1420, 144, 3, 19, "Text"],
Cell[CellGroupData[{
Cell[53722, 1427, 812, 20, 27, "Input"],
Cell[54537, 1449, 3669, 117, 69, "Output"]
}, Open  ]],
Cell[58221, 1569, 200, 4, 18, "Text"],
Cell[58424, 1575, 2697, 71, 65, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[61158, 1651, 292, 5, 51, "Section"],
Cell[61453, 1658, 71, 0, 18, "Text"],
Cell[61527, 1660, 16589, 436, 245, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[78153, 2101, 263, 4, 51, "Section"],
Cell[78419, 2107, 71, 0, 21, "Text"],
Cell[78493, 2109, 2668, 76, 48, "Text"],
Cell[81164, 2187, 20317, 564, 446, "Input"],
Cell[CellGroupData[{
Cell[101506, 2755, 4126, 111, 48, "Input"],
Cell[105635, 2868, 7852, 246, 129, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113524, 3119, 3975, 109, 48, "Input"],
Cell[117502, 3230, 7683, 244, 129, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125234, 3480, 1013, 22, 51, "Section"],
Cell[126250, 3504, 75, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[126350, 3509, 540, 14, 34, "Subsection"],
Cell[126893, 3525, 843, 21, 30, "Text"],
Cell[127739, 3548, 17403, 509, 270, "Input"],
Cell[145145, 4059, 593, 13, 28, "Text"],
Cell[145741, 4074, 27148, 701, 1072, "Input"],
Cell[172892, 4777, 191, 2, 28, "Text"],
Cell[173086, 4781, 2157, 60, 64, "Input"],
Cell[CellGroupData[{
Cell[175268, 4845, 387, 8, 35, "Input"],
Cell[175658, 4855, 804, 16, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176499, 4876, 3738, 108, 72, "Input"],
Cell[180240, 4986, 6097, 188, 133, "Output"]
}, Open  ]],
Cell[186352, 5177, 182, 2, 28, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[186571, 5184, 214, 3, 34, "Subsection"],
Cell[186788, 5189, 75, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[186888, 5194, 259, 4, 32, "Subsubsection"],
Cell[187150, 5200, 1685, 43, 52, "Text"],
Cell[188838, 5245, 829, 16, 54, "Input"],
Cell[189670, 5263, 534, 11, 54, "Input"],
Cell[190207, 5276, 302, 6, 35, "Input"],
Cell[CellGroupData[{
Cell[190534, 5286, 214, 3, 23, "Subsubsubsection"],
Cell[190751, 5291, 486, 10, 47, "Text"],
Cell[CellGroupData[{
Cell[191262, 5305, 883, 19, 35, "Input"],
Cell[192148, 5326, 642, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192827, 5341, 757, 18, 35, "Input"],
Cell[193587, 5361, 575, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194199, 5376, 879, 18, 35, "Input"],
Cell[195081, 5396, 634, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195752, 5411, 628, 15, 35, "Input"],
Cell[196383, 5428, 449, 8, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196869, 5441, 727, 16, 35, "Input"],
Cell[197599, 5459, 521, 9, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[198181, 5475, 224, 3, 32, "Subsubsection"],
Cell[198408, 5480, 820, 19, 30, "Text"],
Cell[199231, 5501, 12165, 270, 559, "Input"],
Cell[211399, 5773, 157, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[211581, 5779, 286, 5, 35, "Input"],
Cell[211870, 5786, 908, 28, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212815, 5819, 243, 5, 35, "Input"],
Cell[213061, 5826, 4800, 145, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217898, 5976, 289, 5, 35, "Input"],
Cell[218190, 5983, 18949, 514, 434, "Output"]
}, Closed]],
Cell[237154, 6500, 71, 0, 26, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[237262, 6505, 105, 1, 32, "Subsubsection"],
Cell[237370, 6508, 218, 5, 28, "Text"],
Cell[CellGroupData[{
Cell[237613, 6517, 583, 11, 23, "Subsubsubsection"],
Cell[238199, 6530, 75, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[238299, 6535, 449, 9, 35, "Input"],
Cell[238751, 6546, 2169, 62, 55, "Output"]
}, Open  ]],
Cell[240935, 6611, 443, 12, 28, "Text"],
Cell[241381, 6625, 2194, 62, 63, "Input"],
Cell[243578, 6689, 1823, 49, 62, "Text"],
Cell[245404, 6740, 799, 24, 60, "Input"],
Cell[246206, 6766, 363, 9, 28, "Text"],
Cell[CellGroupData[{
Cell[246594, 6779, 760, 19, 54, "Input"],
Cell[247357, 6800, 1035, 27, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248429, 6832, 421, 9, 35, "Input"],
Cell[248853, 6843, 926, 28, 55, "Output"]
}, Open  ]],
Cell[249794, 6874, 86, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[249905, 6879, 103, 1, 23, "Subsubsubsubsection"],
Cell[250011, 6882, 16, 0, 28, "Text"],
Cell[CellGroupData[{
Cell[250052, 6886, 1556, 37, 35, "Input"],
Cell[251611, 6925, 1467, 31, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253115, 6961, 749, 18, 35, "Input"],
Cell[253867, 6981, 329, 5, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[254257, 6993, 581, 11, 23, "Subsubsubsection"],
Cell[254841, 7006, 75, 1, 28, "Text"],
Cell[CellGroupData[{
Cell[254941, 7011, 338, 6, 35, "Input"],
Cell[255282, 7019, 3076, 90, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258395, 7114, 262, 5, 35, "Input"],
Cell[258660, 7121, 2944, 89, 64, "Output"]
}, Open  ]],
Cell[261619, 7213, 520, 11, 47, "Text"],
Cell[262142, 7226, 14137, 394, 381, "Input"],
Cell[276282, 7622, 2358, 62, 83, "Text"],
Cell[CellGroupData[{
Cell[278665, 7688, 1182, 29, 54, "Input"],
Cell[279850, 7719, 4049, 108, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283936, 7832, 1292, 34, 32, "Input"],
Cell[285231, 7868, 1092, 30, 43, "Output"]
}, Open  ]],
Cell[286338, 7901, 301, 8, 20, "Text"],
Cell[CellGroupData[{
Cell[286664, 7913, 2389, 60, 40, "Input"],
Cell[289056, 7975, 2438, 68, 55, "Output"]
}, Open  ]],
Cell[291509, 8046, 3451, 97, 88, "Text"],
Cell[294963, 8145, 6229, 182, 182, "Input"],
Cell[CellGroupData[{
Cell[301217, 8331, 1408, 35, 73, "Input"],
Cell[302628, 8368, 6517, 179, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309182, 8552, 1234, 31, 54, "Input"],
Cell[310419, 8585, 5550, 155, 95, "Output"]
}, Open  ]],
Cell[315984, 8743, 251, 4, 28, "Text"],
Cell[CellGroupData[{
Cell[316260, 8751, 212, 3, 23, "Subsubsubsubsection"],
Cell[316475, 8756, 75, 1, 13, "Text"],
Cell[CellGroupData[{
Cell[316575, 8761, 822, 20, 16, "Input"],
Cell[317400, 8783, 535, 10, 16, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317972, 8798, 824, 20, 16, "Input"],
Cell[318799, 8820, 631, 10, 16, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319467, 8835, 1693, 37, 16, "Input"],
Cell[321163, 8874, 1054, 25, 16, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[322278, 8906, 569, 12, 23, "Subsubsubsection"],
Cell[322850, 8920, 143, 2, 18, "Text"],
Cell[322996, 8924, 718, 18, 20, "Text"],
Cell[CellGroupData[{
Cell[323739, 8946, 460, 8, 27, "Input"],
Cell[324202, 8956, 9750, 270, 171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333989, 9231, 445, 8, 27, "Input"],
Cell[334437, 9241, 5305, 153, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339779, 9399, 524, 10, 27, "Input"],
Cell[340306, 9411, 2819, 93, 57, "Output"]
}, Open  ]],
Cell[343140, 9507, 18272, 530, 252, "Input"],
Cell[361415, 10039, 174, 3, 18, "Text"],
Cell[CellGroupData[{
Cell[361614, 10046, 1179, 27, 27, "Input"],
Cell[362796, 10075, 431, 9, 27, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[363300, 10092, 568, 11, 34, "Subsection"],
Cell[363871, 10105, 511, 13, 21, "Text"],
Cell[364385, 10120, 23169, 655, 461, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[387603, 10781, 629, 17, 55, "Section"],
Cell[388235, 10800, 71, 0, 18, "Text"],
Cell[CellGroupData[{
Cell[388331, 10804, 563, 14, 24, "Subsection"],
Cell[388897, 10820, 199, 3, 19, "Text"],
Cell[389099, 10825, 54461, 1415, 1233, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[443597, 12245, 217, 4, 21, "Subsection"],
Cell[443817, 12251, 71, 0, 18, "Text"],
Cell[443891, 12253, 1077, 35, 28, "Text"],
Cell[444971, 12290, 2345, 62, 90, "Input"],
Cell[CellGroupData[{
Cell[447341, 12356, 566, 10, 27, "Input"],
Cell[447910, 12368, 1869, 46, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449816, 12419, 383, 9, 27, "Input"],
Cell[450202, 12430, 888, 20, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451127, 12455, 247, 5, 27, "Input"],
Cell[451377, 12462, 2450, 76, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453864, 12543, 540, 12, 27, "Input"],
Cell[454407, 12557, 1053, 24, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455497, 12586, 393, 10, 27, "Input"],
Cell[455893, 12598, 722, 18, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456652, 12621, 245, 5, 27, "Input"],
Cell[456900, 12628, 4945, 151, 160, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[461918, 12787, 271, 4, 93, "Subtitle"],
Cell[462192, 12793, 584, 13, 49, "Text"],
Cell[CellGroupData[{
Cell[462801, 12810, 363, 6, 63, "Section"],
Cell[463167, 12818, 71, 0, 18, "Text"],
Cell[463241, 12820, 19195, 454, 542, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[482473, 13279, 630, 15, 55, "Section"],
Cell[483106, 13296, 71, 0, 18, "Text"],
Cell[CellGroupData[{
Cell[483202, 13300, 2537, 65, 89, "Input"],
Cell[485742, 13367, 1070, 33, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486849, 13405, 7306, 171, 194, "Input"],
Cell[494158, 13578, 2634, 70, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496829, 13653, 710, 18, 27, "Input"],
Cell[497542, 13673, 1867, 59, 40, "Output"]
}, Open  ]],
Cell[499424, 13735, 333, 5, 19, "Text"],
Cell[499760, 13742, 1235, 35, 43, "Input"],
Cell[CellGroupData[{
Cell[501020, 13781, 908, 23, 27, "Input"],
Cell[501931, 13806, 2922, 93, 69, "Output"]
}, Open  ]],
Cell[504868, 13902, 317, 5, 19, "Text"],
Cell[CellGroupData[{
Cell[505210, 13911, 383, 11, 27, "Input"],
Cell[505596, 13924, 1052, 30, 45, "Output"]
}, Open  ]],
Cell[506663, 13957, 200, 4, 18, "Text"],
Cell[506866, 13963, 1086, 32, 43, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[507989, 14000, 264, 4, 51, "Section"],
Cell[508256, 14006, 1138, 38, 30, "Text"],
Cell[509397, 14046, 15724, 404, 267, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[525158, 14455, 268, 4, 51, "Section"],
Cell[525429, 14461, 2603, 78, 48, "Text"],
Cell[528035, 14541, 12449, 353, 295, "Input"],
Cell[CellGroupData[{
Cell[540509, 14898, 2349, 70, 43, "Input"],
Cell[542861, 14970, 6586, 218, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[549484, 15193, 2422, 71, 43, "Input"],
Cell[551909, 15266, 6774, 220, 79, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[558732, 15492, 617, 14, 51, "Section"],
Cell[CellGroupData[{
Cell[559374, 15510, 620, 14, 34, "Subsection"],
Cell[559997, 15526, 581, 15, 30, "Text"],
Cell[560581, 15543, 14269, 441, 359, "Input"],
Cell[574853, 15986, 314, 6, 28, "Text"],
Cell[575170, 15994, 24594, 658, 1054, "Input"],
Cell[599767, 16654, 192, 3, 28, "Text"],
Cell[599962, 16659, 2063, 59, 64, "Input"],
Cell[CellGroupData[{
Cell[602050, 16722, 411, 7, 35, "Input"],
Cell[602464, 16731, 537, 12, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603038, 16748, 3011, 80, 54, "Input"],
Cell[606052, 16830, 4203, 144, 89, "Output"]
}, Open  ]],
Cell[610270, 16977, 159, 3, 28, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[610466, 16985, 214, 4, 34, "Subsection"],
Cell[610683, 16991, 215, 4, 28, "Text"],
Cell[CellGroupData[{
Cell[610923, 16999, 158, 3, 32, "Subsubsection"],
Cell[611084, 17004, 1156, 33, 52, "Text"],
Cell[612243, 17039, 425, 8, 35, "Input"],
Cell[612671, 17049, 207, 4, 35, "Input"],
Cell[612881, 17055, 205, 4, 35, "Input"],
Cell[613089, 17061, 205, 4, 35, "Input"],
Cell[CellGroupData[{
Cell[613319, 17069, 213, 4, 23, "Subsubsubsection"],
Cell[613535, 17075, 370, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[613930, 17086, 773, 18, 35, "Input"],
Cell[614706, 17106, 543, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[615286, 17120, 779, 18, 35, "Input"],
Cell[616068, 17140, 567, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616672, 17154, 625, 16, 35, "Input"],
Cell[617300, 17172, 493, 8, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617830, 17185, 593, 15, 35, "Input"],
Cell[618426, 17202, 416, 7, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[618903, 17216, 225, 4, 32, "Subsubsection"],
Cell[619131, 17222, 600, 15, 30, "Text"],
Cell[619734, 17239, 10646, 238, 595, "Input"],
Cell[630383, 17479, 157, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[630565, 17485, 217, 4, 35, "Input"],
Cell[630785, 17491, 1756, 47, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632578, 17543, 166, 3, 35, "Input"],
Cell[632747, 17548, 5886, 174, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638670, 17727, 218, 4, 35, "Input"],
Cell[638891, 17733, 19830, 539, 483, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[658758, 18277, 218, 4, 33, "Input"],
Cell[658979, 18283, 51348, 1345, 1386, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[710376, 19634, 245, 5, 32, "Subsubsection"],
Cell[710624, 19641, 196, 5, 28, "Text"],
Cell[CellGroupData[{
Cell[710845, 19650, 248, 3, 23, "Subsubsubsection"],
Cell[711096, 19655, 75, 1, 28, "Text"],
Cell[711174, 19658, 1256, 29, 47, "Text"],
Cell[712433, 19689, 1543, 45, 60, "Input"],
Cell[713979, 19736, 163, 2, 28, "Text"],
Cell[CellGroupData[{
Cell[714167, 19742, 205, 4, 35, "Input"],
Cell[714375, 19748, 1480, 43, 55, "Output"]
}, Open  ]],
Cell[715870, 19794, 1356, 43, 60, "Input"],
Cell[CellGroupData[{
Cell[717251, 19841, 913, 24, 35, "Input"],
Cell[718167, 19867, 481, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[718685, 19881, 824, 23, 35, "Input"],
Cell[719512, 19906, 310, 6, 35, "Output"]
}, Open  ]],
Cell[719837, 19915, 248, 6, 28, "Text"],
Cell[CellGroupData[{
Cell[720110, 19925, 783, 17, 35, "Input"],
Cell[720896, 19944, 468, 11, 49, "Output"]
}, Open  ]],
Cell[721379, 19958, 391, 11, 28, "Text"],
Cell[CellGroupData[{
Cell[721795, 19973, 638, 19, 54, "Input"],
Cell[722436, 19994, 464, 10, 52, "Output"]
}, Open  ]],
Cell[722915, 20007, 150, 6, 47, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[723102, 20018, 260, 6, 23, "Subsubsubsection"],
Cell[723365, 20026, 71, 0, 18, "Text"],
Cell[CellGroupData[{
Cell[723461, 20030, 375, 8, 27, "Input"],
Cell[723839, 20040, 3453, 104, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[727329, 20149, 617, 10, 27, "Input"],
Cell[727949, 20161, 2578, 77, 51, "Output"]
}, Open  ]],
Cell[730542, 20241, 4860, 141, 212, "Input"],
Cell[735405, 20384, 260, 7, 19, "Text"],
Cell[735668, 20393, 5420, 154, 105, "Input"],
Cell[741091, 20549, 1387, 38, 43, "Text"],
Cell[CellGroupData[{
Cell[742503, 20591, 923, 24, 40, "Input"],
Cell[743429, 20617, 1189, 35, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[744655, 20657, 536, 16, 39, "Input"],
Cell[745194, 20675, 418, 12, 40, "Output"]
}, Open  ]],
Cell[745627, 20690, 316, 8, 20, "Text"],
Cell[CellGroupData[{
Cell[745968, 20702, 1235, 35, 40, "Input"],
Cell[747206, 20739, 690, 17, 42, "Output"]
}, Open  ]],
Cell[747911, 20759, 2175, 62, 56, "Text"],
Cell[750089, 20823, 1506, 44, 69, "Input"],
Cell[CellGroupData[{
Cell[751620, 20871, 1223, 31, 40, "Input"],
Cell[752846, 20904, 429, 11, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[753312, 20920, 1026, 29, 40, "Input"],
Cell[754341, 20951, 430, 11, 43, "Output"]
}, Open  ]],
Cell[754786, 20965, 251, 4, 19, "Text"],
Cell[755040, 20971, 125, 3, 18, "Text"],
Cell[CellGroupData[{
Cell[755190, 20978, 927, 24, 27, "Input"],
Cell[756120, 21004, 361, 7, 27, "Output"]
}, Open  ]],
Cell[756496, 21014, 641, 11, 19, "Text"],
Cell[757140, 21027, 7771, 234, 180, "Input"],
Cell[CellGroupData[{
Cell[764936, 21265, 855, 22, 40, "Input"],
Cell[765794, 21289, 2253, 67, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768084, 21361, 696, 16, 27, "Input"],
Cell[768783, 21379, 751, 21, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[769571, 21405, 738, 16, 27, "Input"],
Cell[770312, 21423, 848, 23, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[771197, 21451, 751, 17, 27, "Input"],
Cell[771951, 21470, 618, 17, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[772606, 21492, 728, 17, 27, "Input"],
Cell[773337, 21511, 630, 18, 40, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[774016, 21535, 249, 3, 23, "Subsubsubsection"],
Cell[774268, 21540, 144, 3, 18, "Text"],
Cell[CellGroupData[{
Cell[774437, 21547, 419, 10, 27, "Input"],
Cell[774859, 21559, 9126, 217, 155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[784022, 21781, 375, 9, 27, "Input"],
Cell[784400, 21792, 5797, 149, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[790234, 21946, 373, 9, 27, "Input"],
Cell[790610, 21957, 3201, 92, 45, "Output"]
}, Open  ]],
Cell[793826, 22052, 17616, 449, 383, "Input"],
Cell[811445, 22503, 174, 3, 18, "Text"],
Cell[CellGroupData[{
Cell[811644, 22510, 998, 25, 27, "Input"],
Cell[812645, 22537, 540, 9, 27, "Output"]
}, Open  ]],
Cell[813200, 22549, 206, 4, 19, "Text"],
Cell[CellGroupData[{
Cell[813431, 22557, 787, 20, 40, "Input"],
Cell[814221, 22579, 3341, 92, 42, "Output"]
}, Open  ]],
Cell[817577, 22674, 248, 4, 18, "Text"],
Cell[817828, 22680, 465, 8, 19, "Text"],
Cell[818296, 22690, 21540, 679, 524, "Input"],
Cell[839839, 23371, 160, 3, 19, "Text"],
Cell[CellGroupData[{
Cell[840024, 23378, 684, 19, 40, "Input"],
Cell[840711, 23399, 1583, 48, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[842331, 23452, 685, 19, 40, "Input"],
Cell[843019, 23473, 1638, 50, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[844694, 23528, 829, 21, 40, "Input"],
Cell[845526, 23551, 1805, 52, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[847368, 23608, 1365, 32, 27, "Input"],
Cell[848736, 23642, 2415, 68, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[851188, 23715, 1365, 32, 27, "Input"],
Cell[852556, 23749, 2592, 79, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[855185, 23833, 1321, 32, 27, "Input"],
Cell[856509, 23867, 2497, 74, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[859043, 23946, 2054, 49, 76, "Input"],
Cell[861100, 23997, 4936, 145, 75, "Output"]
}, Open  ]],
Cell[866051, 24145, 169, 3, 19, "Text"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[866281, 24155, 321, 7, 34, "Subsection"],
Cell[866605, 24164, 143, 3, 18, "Text"],
Cell[866751, 24169, 32135, 885, 969, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[898935, 25060, 596, 14, 55, "Section"],
Cell[899534, 25076, 71, 0, 18, "Text"],
Cell[CellGroupData[{
Cell[899630, 25080, 496, 13, 24, "Subsection"],
Cell[900129, 25095, 248, 4, 19, "Text"],
Cell[900380, 25101, 34510, 904, 846, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[934927, 26010, 216, 4, 21, "Subsection"],
Cell[935146, 26016, 1005, 35, 28, "Text"],
Cell[936154, 26053, 6931, 143, 138, "Input"],
Cell[CellGroupData[{
Cell[943110, 26200, 286, 5, 27, "Input"],
Cell[943399, 26207, 2069, 50, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[945505, 26262, 355, 7, 27, "Input"],
Cell[945863, 26271, 1219, 27, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[947119, 26303, 535, 11, 27, "Input"],
Cell[947657, 26316, 1816, 37, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[949510, 26358, 407, 9, 27, "Input"],
Cell[949920, 26369, 1428, 30, 69, "Output"]
}, Open  ]],
Cell[951363, 26402, 154, 7, 45, "Text"],
Cell[CellGroupData[{
Cell[951542, 26413, 536, 10, 27, "Input"],
Cell[952081, 26425, 2047, 38, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[954165, 26468, 311, 8, 27, "Input"],
Cell[954479, 26478, 1723, 37, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[956239, 26520, 312, 8, 27, "Input"],
Cell[956554, 26530, 1682, 33, 98, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


